Can a light Higgs impostor hide in composite gauge models?

The frequently discussed strongly interacting gauge theory with a fermion flavor doublet in the two-index symmetric (sextet) representation of the SU(3) color gauge group is investigated. In previous studies the chiral condensate and the mass spectrum were shown to be consistent with chiral symmetry breaking ($\chi$SB) at vanishing fermion mass. The recently reported $\beta$-function is not inconsistent with this observation, suggesting that the model is very close to the conformal window and a light "Higgs impostor" could emerge as a composite state. In this work we describe the methodology and preliminary results of studying the emergence of the light composite scalar with $0^{++}$ quantum numbers.

==> m0p006/ModeNumber.m <==
%%
clear all
format long


fid = fopen('./t2p0data/EIG.dat');
  EIGdat = textscan(fid, '%f %f %f');
fclose(fid);

fid = fopen('./data/WFLOW.dat');
  WFLOWdat = textscan(fid, '%f %f %f %f %f %f');
fclose(fid);

epsilon=0.05;
tmax=8.0;
tsteps=tmax/epsilon;

Qtop=WFLOWdat{5};

ConfigNumber=length(Qtop)/tsteps;

Qtop25(1:ConfigNumber)=0;
Qtop60(1:ConfigNumber)=0;
Qtop75(1:ConfigNumber)=0;
Qtop120(1:ConfigNumber)=0;
Qtop160(1:ConfigNumber)=0;

for k=1:ConfigNumber
 
   Qtop25(k)=Qtop(25+(k-1)*tsteps);
   Qtop60(k)=Qtop(60+(k-1)*tsteps);
   Qtop75(k)=Qtop(75+(k-1)*tsteps); 
   Qtop120(k)=Qtop(120+(k-1)*tsteps);
   Qtop160(k)=Qtop(160+(k-1)*tsteps);
   
    
end

Qtop40(1:ConfigNumber)=0;
Qtop60(1:ConfigNumber)=0;
Qtop80(1:ConfigNumber)=0;
Qtop100(1:ConfigNumber)=0;
Qtop160(1:ConfigNumber)=0;

for k=1:ConfigNumber
 
   Qtop40(k)=Qtop(40+(k-1)*tsteps);
   Qtop60(k)=Qtop(60+(k-1)*tsteps);
   Qtop80(k)=Qtop(80+(k-1)*tsteps); 
   Qtop100(k)=Qtop(100+(k-1)*tsteps);
   Qtop160(k)=Qtop(160+(k-1)*tsteps);

end

figure(1)
hist(Qtop40,100);

figure(2)
hist(Qtop60,100);

figure(3)
hist(Qtop80,100);

figure(4)
hist(Qtop100,100);

figure(5)
hist(Qtop160,100);

%%

clear all
format long

%fid = fopen('b2p2m0p025L24x48EigSpec.dat');
%fid = fopen('b2p2m0p025L32x64EigSpec.dat');
%fid = fopen('b2p2m0p020L24x48EigSpec.dat');
%fid = fopen('b2p2m0p02L32x64EigSpec.dat');
%fid = fopen('b3p0m0p025L32x64EigSpec.dat');
%fid = fopen('sb3p2m0p006L24x48EigSpec.dat');
fid = fopen('sb3p2m0p008L24x48EigSpec.dat');
%fid = fopen('nf4b3p6m0p02L24x32EigSpec.dat');
%fid = fopen('nf4b3p5m0p002L24x24EigSpec.dat');
%fid = fopen('nf4b3p6m0p03L24x32EigSpec.dat');
%fid = fopen('nf4b3p6m0p025L24x32EigSpec.dat');

data = textscan(fid, '%s %f %f');
fclose(fid);

m=0.008;

DatVec=sqrt(data{2} + m^2);
indx=1+data{3};

Neig=100;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
for k=1:Nsamp 
 for i=1:Neig
      EigValue(k,i)=DatVec((k-1)*Neig+i);
 end
end

ModeNumber(1:Nsamp,1:50)=0;
%Mscale(1:100)=0;
dMscale=(0.02-0.008)/50;
xtemp(1:Neig)=0;
for indxM=1:50 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
      
 %   xtemp=EigValue(k,:);  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);   
       
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);


ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

figure(1)

errorbar(Mscale,MeanModeNumber,ModeNumberError);

xlim([0.005  0.023]);
ylim([0.0  100])

hold on

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.006,90, '24^3\times 48   \beta=3.2   m=0.008','fontsize',16)
text(0.006,70, [int2str(Nsamp),'   configurations'],'fontsize',16)
title(' Scale dependence of Mode number \nu(M,n) ','fontsize',14)

print -depsc2 notes1/fig1.eps

%%

clear all
format long

%fid = fopen('b2p2m0p025L24x48EigSpec.dat');
%fid = fopen('b2p2m0p025L32x64EigSpec.dat');
%fid = fopen('b2p2m0p020L24x48EigSpec.dat');
%fid = fopen('b2p2m0p02L32x64EigSpec.dat');
%fid = fopen('b3p0m0p025L32x64EigSpec.dat');
fid = fopen('sb3p2m0p006L24x48EigSpec.dat');
%fid = fopen('sb3p2m0p008L24x48EigSpec.dat');
%fid = fopen('nf4b3p6m0p02L24x32EigSpec.dat');
%fid = fopen('nf4b3p5m0p002L24x24EigSpec.dat');
%fid = fopen('nf4b3p6m0p03L24x32EigSpec.dat');
%fid = fopen('nf4b3p6m0p025L24x32EigSpec.dat');

data = textscan(fid, '%s %f %f');
fclose(fid);

m=0.006;

DatVec=sqrt(data{2} + m^2);
indx=1+data{3};

Neig=100;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
for k=1:Nsamp 
 for i=1:Neig
      EigValue(k,i)=DatVec((k-1)*Neig+i);
 end
end

ModeNumber(1:Nsamp,1:50)=0;
%Mscale(1:100)=0;
dMscale=(0.023-0.006)/50;
xtemp(1:Neig)=0;
for indxM=1:50 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
      
 %   xtemp=EigValue(k,:);  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);   
       
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);


ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

%errorbar(Mscale,MeanModeNumber,ModeNumberError,'b.','LineWidth',1);
errorbar(Mscale,MeanModeNumber,ModeNumberError);

xlim([0.004  0.025]);
ylim([0.0  100])

hold on

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.006,90, '24^3\times 48   \beta=3.2   m=0.006','fontsize',16)
text(0.006,70, [int2str(Nsamp),'   configurations'],'fontsize',16)
title(' Scale dependence of Mode number \nu(M,n) ','fontsize',14)

print -depsc2 notes1/fig2.eps

%%
clear all
format long

%fid = fopen('b2p2m0p025L24x48EigSpec.dat');
%fid = fopen('b2p2m0p025L32x64EigSpec.dat');
%fid = fopen('b2p2m0p020L24x48EigSpec.dat');
%fid = fopen('b2p2m0p02L32x64EigSpec.dat');
%fid = fopen('b3p0m0p025L32x64EigSpec.dat');
%fid = fopen('sb3p2m0p006L24x48EigSpec.dat');
fid = fopen('sb3p2m0p004L24x48EigSpec.dat');
%fid = fopen('sb3p2m0p008L24x48EigSpec.dat');
%fid = fopen('nf4b3p6m0p02L24x32EigSpec.dat');
%fid = fopen('nf4b3p5m0p002L24x24EigSpec.dat');
%fid = fopen('nf4b3p6m0p03L24x32EigSpec.dat');
%fid = fopen('nf4b3p6m0p025L24x32EigSpec.dat');

data = textscan(fid, '%s %f %f');
fclose(fid);

m=0.004;

DatVec=sqrt(data{2} + m^2);
indx=1+data{3};

Neig=100;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
for k=1:Nsamp 
 for i=1:Neig
      EigValue(k,i)=DatVec((k-1)*Neig+i);
 end
end

ModeNumber(1:Nsamp,1:50)=0;
%Mscale(1:100)=0;
dMscale=(0.024-0.004)/50;
xtemp(1:Neig)=0;
for indxM=1:50 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
      
 %   xtemp=EigValue(k,:);  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);   
       
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);


ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

%errorbar(Mscale,MeanModeNumber,ModeNumberError,'b.','LineWidth',1);
errorbar(Mscale,MeanModeNumber,ModeNumberError);

xlim([0.002  0.025]);
ylim([0.0  100])

hold on

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.006,90, '24^3\times 48   \beta=3.2   m=0.004','fontsize',16)
text(0.006,70, [int2str(Nsamp),'   configurations'],'fontsize',16)
title(' Scale dependence of Mode number \nu(M,n) ','fontsize',14)

print -depsc2 notes1/fig3.eps

%%

clear all
format long

%fid = fopen('b2p2m0p025L24x48EigSpec.dat');
%fid = fopen('b2p2m0p025L32x64EigSpec.dat');
%fid = fopen('b2p2m0p020L24x48EigSpec.dat');
%fid = fopen('b2p2m0p02L32x64EigSpec.dat');
%fid = fopen('b3p0m0p025L32x64EigSpec.dat');
%fid = fopen('sb3p2m0p006L24x48EigSpec.dat');
%fid = fopen('sb3p2m0p008L24x48EigSpec.dat');
fid = fopen('sb3p2m0p008L28x56EigSpec.dat');
%fid = fopen('nf4b3p6m0p02L24x32EigSpec.dat');
%fid = fopen('nf4b3p5m0p002L24x24EigSpec.dat');
%fid = fopen('nf4b3p6m0p03L24x32EigSpec.dat');
%fid = fopen('nf4b3p6m0p025L24x32EigSpec.dat');

data = textscan(fid, '%s %f %f');
fclose(fid);

m=0.008;

DatVec=sqrt(data{2} + m^2);
indx=1+data{3};

Neig=100;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
for k=1:Nsamp 
 for i=1:Neig
      EigValue(k,i)=DatVec((k-1)*Neig+i);
 end
end

ModeNumber(1:Nsamp,1:50)=0;
%Mscale(1:100)=0;
dMscale=(0.015-0.008)/50;
xtemp(1:Neig)=0;
for indxM=1:50 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
      
 %   xtemp=EigValue(k,:);  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);   
       
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);
%MeanModeNumber=(24/28)^4*mean(JackMeanModeNumber);


ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

figure(1)
hold on

errorbar(Mscale,MeanModeNumber,ModeNumberError);

xlim([0.005  0.016]);
ylim([0.0  100])

hold on

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.006,90, '28^3\times 56   \beta=3.2   m=0.008','fontsize',16)
text(0.006,70, [int2str(Nsamp),'   configurations'],'fontsize',16)
title(' Scale dependence of Mode number \nu(M,n) ','fontsize',14)

%print -depsc2 notes1/fig4.eps

%%

clear all
format long

%fid = fopen('b2p2m0p025L24x48EigSpec.dat');
%fid = fopen('b2p2m0p025L32x64EigSpec.dat');
%fid = fopen('b2p2m0p020L24x48EigSpec.dat');
%fid = fopen('b2p2m0p02L32x64EigSpec.dat');
%fid = fopen('b3p0m0p025L32x64EigSpec.dat');
%fid = fopen('sb3p2m0p006L24x48EigSpec.dat');
%fid = fopen('sb3p2m0p008L24x48EigSpec.dat');
%fid = fopen('sb3p2m0p008L28x56EigSpec.dat');
fid = fopen('sb3p2m0p006L28x56EigSpec.dat');
%fid = fopen('nf4b3p6m0p02L24x32EigSpec.dat');
%fid = fopen('nf4b3p5m0p002L24x24EigSpec.dat');
%fid = fopen('nf4b3p6m0p03L24x32EigSpec.dat');
%fid = fopen('nf4b3p6m0p025L24x32EigSpec.dat');

data = textscan(fid, '%s %f %f');
fclose(fid);

m=0.006;

DatVec=sqrt(data{2} + m^2);
indx=1+data{3};

Neig=100;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
for k=1:Nsamp 
 for i=1:Neig
      EigValue(k,i)=DatVec((k-1)*Neig+i);
 end
end

ModeNumber(1:Nsamp,1:50)=0;
%Mscale(1:100)=0;
dMscale=(0.015-m)/50;
xtemp(1:Neig)=0;
for indxM=1:50 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
      
 %   xtemp=EigValue(k,:);  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);   
       
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);


ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

figure(4)

errorbar(Mscale,MeanModeNumber,ModeNumberError);

xlim([0.005  0.016]);
ylim([0.0  100])

hold on

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.006,90, '28^3\times 56   \beta=3.2   m=0.006','fontsize',16)
text(0.006,70, [int2str(Nsamp),'   configurations'],'fontsize',16)
title(' Scale dependence of Mode number \nu(M,n) ','fontsize',14)

%print -depsc2 notes1/fig5.eps

%%

clear all
format long

%fid = fopen('b2p2m0p025L24x48EigSpec.dat');
%fid = fopen('b2p2m0p025L32x64EigSpec.dat');
%fid = fopen('b2p2m0p020L24x48EigSpec.dat');
%fid = fopen('b2p2m0p02L32x64EigSpec.dat');
%fid = fopen('b3p0m0p025L32x64EigSpec.dat');
%fid = fopen('sb3p2m0p006L24x48EigSpec.dat');
%fid = fopen('sb3p2m0p008L24x48EigSpec.dat');
%fid = fopen('sb3p2m0p008L28x56EigSpec.dat');
%fid = fopen('sb3p2m0p006L28x56EigSpec.dat');
fid = fopen('sb3p25m0p008L28x56EigSpec.dat');
%fid = fopen('nf4b3p6m0p02L24x32EigSpec.dat');
%fid = fopen('nf4b3p5m0p002L24x24EigSpec.dat');
%fid = fopen('nf4b3p6m0p03L24x32EigSpec.dat');
%fid = fopen('nf4b3p6m0p025L24x32EigSpec.dat');

data = textscan(fid, '%s %f %f');
fclose(fid);

m=0.008;

DatVec=sqrt(data{2} + m^2);
indx=1+data{3};

Neig=100;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
for k=1:Nsamp 
 for i=1:Neig
      EigValue(k,i)=DatVec((k-1)*Neig+i);
 end
end

ModeNumber(1:Nsamp,1:50)=0;
%Mscale(1:100)=0;
dMscale=(0.018-m)/50;
xtemp(1:Neig)=0;
for indxM=1:50 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
      
 %   xtemp=EigValue(k,:);  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);   
       
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);


ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

figure(4)

errorbar(Mscale,MeanModeNumber,ModeNumberError);

xlim([0.005  0.02]);
ylim([0.0  100])

hold on

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.006,90, '28^3\times 56   \beta=3.25   m=0.008','fontsize',16)
text(0.006,70, [int2str(Nsamp),'   configurations'],'fontsize',16)
title(' Scale dependence of Mode number \nu(M,n) ','fontsize',14)

print -depsc2 notes1/fig6.eps

%%
clear all
format long

%fid = fopen('b2p2m0p025L24x48EigSpec.dat');
fid = fopen('b2p2m0p025L32x64EigSpec.dat');
%fid = fopen('b2p2m0p020L24x48EigSpec.dat');
%fid = fopen('b2p2m0p02L32x64EigSpec.dat');
%fid = fopen('b3p0m0p025L32x64EigSpec.dat');
%fid = fopen('sb3p2m0p006L24x48EigSpec.dat');
%fid = fopen('sb3p2m0p008L24x48EigSpec.dat');
%fid = fopen('sb3p2m0p008L28x56EigSpec.dat');
%fid = fopen('sb3p2m0p006L28x56EigSpec.dat');
%fid = fopen('sb3p25m0p008L28x56EigSpec.dat');
%fid = fopen('nf4b3p6m0p02L24x32EigSpec.dat');
%fid = fopen('nf4b3p5m0p002L24x24EigSpec.dat');
%fid = fopen('nf4b3p6m0p03L24x32EigSpec.dat');
%fid = fopen('nf4b3p6m0p025L24x32EigSpec.dat');

data = textscan(fid, '%s %f %f');
fclose(fid);

m=0.025;

DatVec=sqrt(data{2} + m^2);
indx=1+data{3};

Neig=100;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
for k=1:Nsamp 
 for i=1:Neig
      EigValue(k,i)=DatVec((k-1)*Neig+i);
 end
end

ModeNumber(1:Nsamp,1:50)=0;
%Mscale(1:100)=0;
dMscale=(0.05-m)/50;
xtemp(1:Neig)=0;
for indxM=1:50 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
      
 %   xtemp=EigValue(k,:);  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);   
       
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);


ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

figure(4)

errorbar(Mscale,MeanModeNumber,ModeNumberError);

xlim([0.02  0.06]);
ylim([0.0  100])

hold on

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.025,90, '32^3\times 64   \beta=2.22   m=0.025','fontsize',16)
text(0.025,70, [int2str(Nsamp),'   configurations'],'fontsize',16)
title(' Scale dependence of Nf=12 Mode number \nu(M,n) ','fontsize',14)

print -depsc2 notes1/fig7.eps




==> m0p006/Qtop.m <==
%%
% full flow to t=8 and no spectrum

clear all
format long


fid = fopen('t8p0data/SFLOW.dat');
  WFLOWdat = textscan(fid, '%f %f %f %f %f %f');
fclose(fid);

L=32;
m=0.008;
epsilon=0.05;
tmax=8.0;
tsteps=tmax/epsilon;

Qtop=WFLOWdat{5};

ConfigNumber=length(Qtop)/tsteps;

Qtop1(1:ConfigNumber)=0;
Qtop60(1:ConfigNumber)=0;
Qtop80(1:ConfigNumber)=0;
Qtop100(1:ConfigNumber)=0;
Qtop120(1:ConfigNumber)=0;
Qtop160(1:ConfigNumber)=0;

for k=1:ConfigNumber
 
   Qtop1(k)=Qtop(1+(k-1)*tsteps); 
   Qtop60(k)=Qtop(60+(k-1)*tsteps);
   Qtop80(k)=Qtop(80+(k-1)*tsteps);
   Qtop100(k)=Qtop(100+(k-1)*tsteps);
   Qtop120(k)=Qtop(120+(k-1)*tsteps);
   Qtop160(k)=Qtop(160+(k-1)*tsteps);
    
end

xplot(1:ConfigNumber)=0.0;
for k=1:ConfigNumber
    
 xplot(k)= 1000 + 20*(k-1);

end

figure(1)
plot(xplot,Qtop1,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',5)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(850,5, '\beta=3.2   m=0.008','fontsize',16);
text(850,10, 't=0.05, dt=0.05','fontsize',16);
text(850,15, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([800  1600 ]);
ylim([-20  20])
print -depsc2 ./QtopFigs/fig1.eps

figure(10)
hist(Qtop1,100);
title('t=0.05 histogram of Q topological charge','fontsize',16)
print -depsc2 ./QtopFigs/fig1h.eps

figure(2)
plot(xplot,Qtop60,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',5)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(850,-1, '\beta=3.2   m=0.008','fontsize',16);
text(850,0, 't=3, dt=0.05','fontsize',16);
text(850,0.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([800  1600 ]);
ylim([-2  4])
print -depsc2 ./QtopFigs/fig2.eps

figure(20)
hist(Qtop60,100);
xlim([-2 4]);
title('t=3 histogram of Q topological charge','fontsize',16)
print -depsc2 ./QtopFigs/fig2h.eps

figure(3)
plot(xplot,Qtop100,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',5)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(850,-1, '\beta=3.2   m=0.008','fontsize',16);
text(850,0, 't=5, dt=0.05','fontsize',16);
text(850,0.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([800  1600 ]);
ylim([-2  4])
print -depsc2 ./QtopFigs/fig2.eps

figure(30)
hist(Qtop100,100);
xlim([-2 4]);
title('t=5 histogram of Q topological charge','fontsize',16)
print -depsc2 ./QtopFigs/fig2h.eps

figure(4)
plot(xplot,Qtop160,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',5)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(850,-1, '\beta=3.2   m=0.008','fontsize',16);
text(850,0, 't=8, dt=0.05','fontsize',16);
text(850,0.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([800  1600 ]);
ylim([-2  4]);
print -depsc2 ./QtopFigs/fig3.eps

figure(40)
hist(Qtop160,100);
xlim([-2 4]);
title('t=8 histogram of Q topological charge','fontsize',16)
print -depsc2 ./QtopFigs/fig3h.eps


%%

% t=0 spectrum without flow information on Q
% sampled from end part of run, every 4th measured
% 25 cfgs


clear all
format long

%fid = fopen('t0data/eigen.dat');
fid = fopen('t0data/EIG.dat');
data = textscan(fid, '%s %f %f');
fclose(fid);

m=0.006;
L=32;
Vol=2*L^4;

DatVec=0.5*sqrt(data{2} + 4*m^2);
indx=1+data{3};

Neig=200;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
for k=1:Nsamp 
 for i=1:Neig
      EigValue(k,i)=DatVec((k-1)*Neig+i);
 end
end

ModeNumber(1:Nsamp,1:60)=0;
%Mscale(1:100)=0;
dMscale=(0.0095-m)/60;
xtemp(1:Neig)=0;
for indxM=1:60 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
      
 %   xtemp=EigValue(k,:);  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);   
       
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);


ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

M0=0.009;

x=Mscale(30:60);
y=MeanModeNumber(30:60);
P=polyfit(x,y, 1);
yfit=P(1)*x + P(2);
Sigma=0.5*sqrt(1-m^2/M0^2)*pi*P(1)/(2*Vol);


figure(1)

errorbar(Mscale,MeanModeNumber,ModeNumberError);
hold on
plot(x,yfit,'r-','LineWidth',1);

xlim([0.0055  0.012]);
ylim([0.0  200])

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.0056,180, '32^3\times 64   \beta=3.2   m=0.006','fontsize',16)
text(0.0056,160, [int2str(Nsamp),' configurations (20 MD sep)'],'fontsize',16)
text(0.0056,140, [int2str(Neig),' eigenvalues'],'fontsize',16)
text(0.0056,120, ' \nu(M,m) = c_0 + c_1 M   fit','fontsize',16)
text(0.0056,100,[ 'c_0=  ',num2str(P(2),5) ],'fontsize',14)
text(0.0056,80,[ 'c_1=  ',num2str(P(1),6)],'fontsize',14)
text(0.0076,60,[ '\Sigma_{eff}(M=0.009/a) = ',num2str(Sigma,3)],'fontsize',16)
title(' Scale dependence of Mode number distribution \nu(M,n) ','fontsize',14)

print -depsc2 EigFigs/fig1.eps



%%

fid = fopen('t0data/SFLOW.dat');
  WFLOWdat = textscan(fid, '%f %f %f %f %f %f');
fclose(fid);

L=24;
m=0.004;
epsilon=0.05;
tmax=8.0;
tsteps=tmax/epsilon;

Qtop=WFLOWdat{5};

ConfigNumber=length(Qtop)/tsteps;

Qtop1(1:ConfigNumber)=0;
Qtop60(1:ConfigNumber)=0;
Qtop80(1:ConfigNumber)=0;
Qtop100(1:ConfigNumber)=0;
Qtop120(1:ConfigNumber)=0;
Qtop160(1:ConfigNumber)=0;

for k=1:ConfigNumber
 
   Qtop1(k)=Qtop(1+(k-1)*tsteps); 
   Qtop60(k)=Qtop(60+(k-1)*tsteps);
   Qtop80(k)=Qtop(80+(k-1)*tsteps);
   Qtop100(k)=Qtop(100+(k-1)*tsteps);
   Qtop120(k)=Qtop(120+(k-1)*tsteps);
   Qtop160(k)=Qtop(160+(k-1)*tsteps);
    
end

xplot(1:ConfigNumber)=0.0;
for k=1:ConfigNumber
    
 xplot(k)= 1000 + 20*(k-1);

end

fid = fopen('data/eigen.dat');
data = textscan(fid, '%s %f %f');
fclose(fid);

fid = fopen('data/SFLOW.dat');
  WFLOWdat = textscan(fid, '%f %f %f %f %f %f');
fclose(fid);

L=24;
m=0.004;
epsilon=0.05;
tmax=3.0;
tsteps=tmax/epsilon;

Qtop=WFLOWdat{5};

ConfigNumber=length(Qtop)/tsteps;

Qtop1(1:ConfigNumber)=0;
Qtop60(1:ConfigNumber)=0;

for k=1:ConfigNumber
   Qtop1(k)=Qtop(1+(k-1)*tsteps); 
   Qtop60(k)=Qtop(60+(k-1)*tsteps);   
end

indx60(1:ConfigNumber)=0.0;
for k=1:ConfigNumber   
 if(abs(Qtop60(k)) <= 0.2);
     indx60(k) = 0;
 else
     indx60(k) = 1;
 end     
end

%%

Vol=2*L^4;

DatVec=sqrt(data{2} + m^2);
indx=1+data{3};
Neig=100;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
kk=0;
for k=1:Nsamp 
    kk=kk+1;
 for i=1:Neig
     if(indx60(k) == 0)
      EigValue(kk,i)=DatVec((k-1)*Neig+i);
     end
 end
end

%%

ModeNumber(1:Nsamp,1:50)=0;
%Mscale(1:100)=0;
dMscale=(0.012-0.004)/50;
xtemp(1:Neig)=0;
for indxM=1:50 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
      
 %   xtemp=EigValue(k,:);  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);   
       
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);


ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

x=Mscale(10:40);
y=MeanModeNumber(10:40);
P=polyfit(x,y, 1);
yfit=P(1)*x + P(2);
Sigma=pi*P(1)/(2*Vol);


figure(1)

errorbar(Mscale,MeanModeNumber,ModeNumberError);
hold on
plot(x,yfit,'r-','LineWidth',1.5);

xlim([0.003  0.014]);
ylim([0.0  40])

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.006,90, '24^3\times 48   \beta=3.2   m=0.004','fontsize',16)
text(0.006,70, [int2str(Nsamp),'   configurations'],'fontsize',16)
title(' Scale dependence of Mode number \nu(M,n) ','fontsize',14)

%print -depsc2 notes1/fig1.eps





%%


==> m0p006/Sigma.m <==
%%
clear all
format long

fid = fopen('t0data/EIG.dat');
data = textscan(fid, '%s %f %f');
fclose(fid);

m=0.006;
L=32;
Vol=2*L^4;

DatVec=0.5*sqrt(data{2} + 4*m^2);
indx=1+data{3};

Neig=200;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
for k=1:Nsamp 
 for i=1:Neig
      EigValue(k,i)=DatVec((k-1)*Neig+i);
 end
end

ModeNumber(1:Nsamp,1:60)=0;
dMscale=(0.0095-m)/60;
for indxM=1:60 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);          
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);

ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

M0=0.0090;

Sigma(1:Nsamp-1)=0.0;

for j=1:Nsamp-1
x=Mscale(30:60);
y=JackMeanModeNumber(j,30:60);
P=polyfit(x,y, 1);
yfit=P(1)*x + P(2);
Sigma(j)=0.5*sqrt(1-m^2/M0^2)*pi*P(1)/(2*Vol);
end

MeanSigma=mean(Sigma);
SigmaErr=((Nsamp-1)/sqrt(Nsamp))*std(Sigma);

figure(1)

errorbar(Mscale,MeanModeNumber,ModeNumberError,'b');
hold on
plot(x,yfit,'r-','LineWidth',1);

xlim([0.0055  0.01]);
ylim([0.0  200])

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.0056,180, 'Vol=32^3\times 64   \beta=3.20   m=0.006','fontsize',16)
text(0.0056,165, [int2str(Nsamp),' configurations (separated by 20 MD time units)'],'fontsize',14)
text(0.0056,150, [int2str(Neig),' eigenvalues'],'fontsize',16)
text(0.0056,135, ' \nu(M,m) = c_0 + c_1 M   fit','fontsize',16)
text(0.0056,120,'${\bf\rm \Sigma_{eff} = \frac{\pi c_1}{4Vol}~(1-m^2/M^2)^{1/2}}$','Interpreter','Latex','fontsize',16)
text(0.0056,105,'(summed over two flavors) ','fontsize',16)
text(0.0073,30,[ '\Sigma_{eff}(M=0.009/a) =',num2str(MeanSigma,4),' \pm ',num2str(SigmaErr,2)],'fontsize',16)
title(' Scale dependent Mode number distribution \nu(M,n) and condensate \Sigma_{eff}','fontsize',14)

print -depsc2 EigFigs/figL32b3p2m0p006.eps



==> m0p006/wE.m <==
%%
% full flow to t=8 and no spectrum

clear all
format long


fid = fopen('wt10p0data/WFLOW.dat');
  WFLOWdat = textscan(fid, '%f %f %f %f %f %f');
fclose(fid);

L=32;
m=0.006;
epsilon=0.05;
tmax=10.0;
tsteps=tmax/epsilon;

Qtop=WFLOWdat{6};

ConfigNumber=length(Qtop)/tsteps;

Qtop1(1:ConfigNumber)=0;
Qtop20(1:ConfigNumber)=0;
Qtop40(1:ConfigNumber)=0;
Qtop60(1:ConfigNumber)=0;
Qtop80(1:ConfigNumber)=0;
Qtop100(1:ConfigNumber)=0;
Qtop120(1:ConfigNumber)=0;
Qtop160(1:ConfigNumber)=0;
Qtop200(1:ConfigNumber)=0;

for k=1:ConfigNumber
 
   Qtop1(k)=Qtop(1+(k-1)*tsteps); 
   Qtop20(k)=Qtop(20+(k-1)*tsteps);
   Qtop40(k)=Qtop(40+(k-1)*tsteps);
   Qtop60(k)=Qtop(60+(k-1)*tsteps);
   Qtop80(k)=Qtop(80+(k-1)*tsteps);
   Qtop100(k)=Qtop(100+(k-1)*tsteps);
   Qtop120(k)=Qtop(120+(k-1)*tsteps);
   Qtop160(k)=Qtop(160+(k-1)*tsteps);
   Qtop200(k)=Qtop(200+(k-1)*tsteps);   
    
end

xplot(1:ConfigNumber)=0.0;
for k=1:ConfigNumber
    
 xplot(k)= 5 + 5*(k-1);

end

figure(1)
plot(xplot,Qtop1,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time','fontsize',16)
ylabel('renormalized E','fontsize',16)
text(100,25, '\beta=3.20   m=0.006','fontsize',16);
text(100,30, 't=0.05, dt=0.05','fontsize',16);
text(100,35, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of E','fontsize',16)
xlim([-100  4500 ]);
ylim([19.2  19.25])


print -depsc2 ./wQtopFigs/Efig1.eps

figure(10)
[nb,xb]=hist(Qtop1,20);
bh=bar(xb,nb);
xlim([-30  30 ]);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
title('t=0.05 histogram of E','fontsize',16)
print -depsc2 ./wQtopFigs/Efig1h.eps

%%
figure(2)
plot(xplot,Qtop20,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,2.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,3.5, 't=1, dt=0.05','fontsize',16);
text(50,4.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  5000 ]);
ylim([-3  5])
print -depsc2 ./QtopFigs/fig2.eps

figure(20)
[nb,xb]=hist(Qtop20,20);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-5 5]);
title('t=1 histogram of Q topological charge','fontsize',16)
print -depsc2 ./QtopFigs/fig2h.eps

%%
figure(3)
plot(xplot,Qtop40,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,2.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,3.5, 't=2, dt=0.05','fontsize',16);
text(50,4.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  5000 ]);
ylim([-2  5])
print -depsc2 ./QtopFigs/fig3.eps

figure(30)
[nb,xb]=hist(Qtop40,20);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-4 4]);
title('t=2 histogram of Q topological charge','fontsize',16)
print -depsc2 ./QtopFigs/fig3h.eps
%%
figure(4)
plot(xplot,Qtop60,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,2.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,3.5, 't=3, dt=0.05','fontsize',16);
text(50,4.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  5000 ]);
ylim([0.0165  0.0185])
print -depsc2 ./QtopFigs/Efig4.eps

figure(40)
[nb,xb]=hist(Qtop60,20);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-4 4]);
title('t=3 histogram of Q topological charge','fontsize',16)
%print -depsc2 ./QtopFigs/Efig4h.eps

%%
figure(5)
plot(xplot,Qtop80,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,2.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,3.5, 't=4, dt=0.05','fontsize',16);
text(50,4.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  5000 ]);
ylim([-2  5])
print -depsc2 ./QtopFigs/fig5.eps

figure(50)
[nb,xb]=hist(Qtop80,20);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-4 4]);
title('t=4 histogram of Q topological charge','fontsize',16)
print -depsc2 ./QtopFigs/fig5h.eps


%%
figure(6)
plot(xplot,Qtop100,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,2.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,3.5, 't=5, dt=0.05','fontsize',16);
text(50,4.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  3600 ]);
ylim([-2  5])
print -depsc2 ./QtopFigs/fig6.eps

figure(60)
[nb,xb]=hist(Qtop100,20);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-4 4]);
title('t=5 histogram of Q topological charge','fontsize',16)
print -depsc2 ./QtopFigs/fig6h.eps



%%

figure(7)
plot(xplot,Qtop120,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,2.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,3.5, 't=6, dt=0.05','fontsize',16);
text(50,4.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  3600 ]);
ylim([-2  5])
print -depsc2 ./QtopFigs/fig7.eps

figure(70)
[nb,xb]=hist(Qtop120,20);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-4 4]);
title('t=6 histogram of Q topological charge','fontsize',16)
print -depsc2 ./wQtopFigs/fig7h.eps

%%

figure(8)
plot(xplot,Qtop160,'-bo','LineWidth',0.5,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time','fontsize',16)
ylabel('renormalized E','fontsize',16)
text(50,1.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,2.0, 't=8, dt=0.05','fontsize',16);
text(50,2.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  2100 ]);
ylim([-3  3]);
print -depsc2 ./wQtopFigs/fig8.eps

figure(80)
[nb,xb]=hist(Qtop160,18);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-3 3]);
title('t=8 histogram of Q topological charge','fontsize',16)
print -depsc2 ./wQtopFigs/fig8h.eps

%%
figure(9)
plot(xplot,Qtop200,'-bo','LineWidth',0.5,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',1)
xlabel('\fontsize{14} MD time','fontsize',16)
ylabel('renormalized E','fontsize',16)
text(50,1.5, '\beta=3.20   m=0.007','fontsize',16);
text(50,2.0, 't=10, dt=0.05','fontsize',16);
text(50,2.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of E','fontsize',16)
xlim([-100  4500 ]);
ylim([0.0014  0.0023]);
print -depsc2 ./wQtopFigs/Efig9.eps

figure(90)
[nb,xb]=hist(Qtop200,30);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([0.0014 0.0023]);
title('t=10 histogram of E','fontsize',16)
print -depsc2 ./wQtopFigs/Efig9h.eps



%%

% t=0 spectrum without flow information on Q
% sampled from end part of run, every 4th measured
% 25 cfgs


clear all
format long

fid = fopen('t0data/eigen.dat');
data = textscan(fid, '%s %f %f');
fclose(fid);

m=0.008;
L=32;
Vol=2*L^4;

DatVec=0.5*sqrt(data{2} + 4*m^2);
indx=1+data{3};

Neig=100;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
for k=1:Nsamp 
 for i=1:Neig
      EigValue(k,i)=DatVec((k-1)*Neig+i);
 end
end

ModeNumber(1:Nsamp,1:50)=0;
%Mscale(1:100)=0;
dMscale=(0.0088-m)/50;
xtemp(1:Neig)=0;
for indxM=1:50 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
      
 %   xtemp=EigValue(k,:);  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);   
       
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);


ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

M0=0.0087;

x=Mscale(30:50);
y=MeanModeNumber(30:50);
P=polyfit(x,y, 1);
yfit=P(1)*x + P(2);
Sigma=0.5*sqrt(1-m^2/M0^2)*pi*P(1)/(2*Vol);


figure(1)

errorbar(Mscale,MeanModeNumber,ModeNumberError);
hold on
plot(x,yfit,'r-','LineWidth',1);

xlim([0.0075  0.0095]);
ylim([0.0  110])

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.0076,102, '32^3\times 64   \beta=3.2   m=0.008','fontsize',16)
text(0.0076,92, [int2str(Nsamp),' configurations (20 MD sep)'],'fontsize',16)
text(0.0076,80, [int2str(Neig),' eigenvalues'],'fontsize',16)
text(0.0076,70, ' \nu(M,m) = c_0 + c_1 M   fit','fontsize',16)
text(0.0076,60,[ 'c_0=  ',num2str(P(2),5) ],'fontsize',14)
text(0.0076,50,[ 'c_1=  ',num2str(P(1),6)],'fontsize',14)
text(0.0085,40,[ '\Sigma_{eff}(M=0.0087/a) = ',num2str(Sigma,3)],'fontsize',16)
title(' Scale dependence of Mode number distribution \nu(M,n) ','fontsize',14)

print -depsc2 EigFigs/fig1.eps



%%

fid = fopen('t0data/SFLOW.dat');
  WFLOWdat = textscan(fid, '%f %f %f %f %f %f');
fclose(fid);

L=24;
m=0.004;
epsilon=0.05;
tmax=8.0;
tsteps=tmax/epsilon;

Qtop=WFLOWdat{5};

ConfigNumber=length(Qtop)/tsteps;

Qtop1(1:ConfigNumber)=0;
Qtop60(1:ConfigNumber)=0;
Qtop80(1:ConfigNumber)=0;
Qtop100(1:ConfigNumber)=0;
Qtop120(1:ConfigNumber)=0;
Qtop160(1:ConfigNumber)=0;

for k=1:ConfigNumber
 
   Qtop1(k)=Qtop(1+(k-1)*tsteps); 
   Qtop60(k)=Qtop(60+(k-1)*tsteps);
   Qtop80(k)=Qtop(80+(k-1)*tsteps);
   Qtop100(k)=Qtop(100+(k-1)*tsteps);
   Qtop120(k)=Qtop(120+(k-1)*tsteps);
   Qtop160(k)=Qtop(160+(k-1)*tsteps);
    
end

xplot(1:ConfigNumber)=0.0;
for k=1:ConfigNumber
    
 xplot(k)= 1000 + 20*(k-1);

end

fid = fopen('data/eigen.dat');
data = textscan(fid, '%s %f %f');
fclose(fid);

fid = fopen('data/SFLOW.dat');
  WFLOWdat = textscan(fid, '%f %f %f %f %f %f');
fclose(fid);

L=24;
m=0.004;
epsilon=0.05;
tmax=3.0;
tsteps=tmax/epsilon;

Qtop=WFLOWdat{5};

ConfigNumber=length(Qtop)/tsteps;

Qtop1(1:ConfigNumber)=0;
Qtop60(1:ConfigNumber)=0;

for k=1:ConfigNumber
   Qtop1(k)=Qtop(1+(k-1)*tsteps); 
   Qtop60(k)=Qtop(60+(k-1)*tsteps);   
end

indx60(1:ConfigNumber)=0.0;
for k=1:ConfigNumber   
 if(abs(Qtop60(k)) <= 0.2);
     indx60(k) = 0;
 else
     indx60(k) = 1;
 end     
end

%%

Vol=2*L^4;

DatVec=sqrt(data{2} + m^2);
indx=1+data{3};
Neig=100;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
kk=0;
for k=1:Nsamp 
    kk=kk+1;
 for i=1:Neig
     if(indx60(k) == 0)
      EigValue(kk,i)=DatVec((k-1)*Neig+i);
     end
 end
end

%%

ModeNumber(1:Nsamp,1:50)=0;
%Mscale(1:100)=0;
dMscale=(0.012-0.004)/50;
xtemp(1:Neig)=0;
for indxM=1:50 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
      
 %   xtemp=EigValue(k,:);  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);   
       
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);


ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

x=Mscale(10:40);
y=MeanModeNumber(10:40);
P=polyfit(x,y, 1);
yfit=P(1)*x + P(2);
Sigma=pi*P(1)/(2*Vol);


figure(1)

errorbar(Mscale,MeanModeNumber,ModeNumberError);
hold on
plot(x,yfit,'r-','LineWidth',1.5);

xlim([0.003  0.014]);
ylim([0.0  40])

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.006,90, '24^3\times 48   \beta=3.2   m=0.004','fontsize',16)
text(0.006,70, [int2str(Nsamp),'   configurations'],'fontsize',16)
title(' Scale dependence of Mode number \nu(M,n) ','fontsize',14)

%print -depsc2 notes1/fig1.eps





%%


==> m0p006/wQtop.m <==
%%
% full flow to t=8 and no spectrum

clear all
format long


fid = fopen('wt10p0data/WFLOW.dat');
  WFLOWdat = textscan(fid, '%f %f %f %f %f %f');
fclose(fid);

L=32;
m=0.006;
epsilon=0.05;
tmax=10.0;
tsteps=tmax/epsilon;

Qtop=WFLOWdat{5};

ConfigNumber=length(Qtop)/tsteps;

Qtop1(1:ConfigNumber)=0;
Qtop20(1:ConfigNumber)=0;
Qtop40(1:ConfigNumber)=0;
Qtop60(1:ConfigNumber)=0;
Qtop80(1:ConfigNumber)=0;
Qtop100(1:ConfigNumber)=0;
Qtop120(1:ConfigNumber)=0;
Qtop160(1:ConfigNumber)=0;
Qtop200(1:ConfigNumber)=0;

for k=1:ConfigNumber
 
   Qtop1(k)=Qtop(1+(k-1)*tsteps); 
   Qtop20(k)=Qtop(20+(k-1)*tsteps);
   Qtop40(k)=Qtop(40+(k-1)*tsteps);
   Qtop60(k)=Qtop(60+(k-1)*tsteps);
   Qtop80(k)=Qtop(80+(k-1)*tsteps);
   Qtop100(k)=Qtop(100+(k-1)*tsteps);
   Qtop120(k)=Qtop(120+(k-1)*tsteps);
   Qtop160(k)=Qtop(160+(k-1)*tsteps);
   Qtop200(k)=Qtop(200+(k-1)*tsteps);   
    
end

xplot(1:ConfigNumber)=0.0;
for k=1:ConfigNumber
    
 xplot(k)= 5 + 5*(k-1);

end

figure(1)
plot(xplot,Qtop1,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(100,25, '\beta=3.2   m=0.008','fontsize',16);
text(100,30, 't=0.05, dt=0.05','fontsize',16);
text(100,35, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([-100  4500 ]);
ylim([-40  40])


print -depsc2 ./wQtopFigs/fig1.eps

figure(10)
[nb,xb]=hist(Qtop1,20);
bh=bar(xb,nb);
xlim([-30  30 ]);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
title('t=0.05 histogram of Q topological charge','fontsize',16)
print -depsc2 ./wQtopFigs/fig1h.eps

%%
figure(2)
plot(xplot,Qtop20,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,2.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,3.5, 't=1, dt=0.05','fontsize',16);
text(50,4.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  3600 ]);
ylim([-3  5])
print -depsc2 ./QtopFigs/fig2.eps

figure(20)
[nb,xb]=hist(Qtop20,20);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-5 5]);
title('t=1 histogram of Q topological charge','fontsize',16)
print -depsc2 ./QtopFigs/fig2h.eps

%%
figure(3)
plot(xplot,Qtop40,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,2.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,3.5, 't=2, dt=0.05','fontsize',16);
text(50,4.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  3600 ]);
ylim([-2  5])
print -depsc2 ./QtopFigs/fig3.eps

figure(30)
[nb,xb]=hist(Qtop40,20);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-4 4]);
title('t=2 histogram of Q topological charge','fontsize',16)
print -depsc2 ./QtopFigs/fig3h.eps
%%
figure(4)
plot(xplot,Qtop60,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,2.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,3.5, 't=3, dt=0.05','fontsize',16);
text(50,4.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  3600 ]);
ylim([-2  5])
print -depsc2 ./QtopFigs/fig4.eps

figure(40)
[nb,xb]=hist(Qtop60,20);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-4 4]);
title('t=3 histogram of Q topological charge','fontsize',16)
print -depsc2 ./QtopFigs/fig4h.eps

%%
figure(5)
plot(xplot,Qtop80,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,2.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,3.5, 't=4, dt=0.05','fontsize',16);
text(50,4.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  3600 ]);
ylim([-2  5])
print -depsc2 ./QtopFigs/fig5.eps

figure(50)
[nb,xb]=hist(Qtop80,20);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-4 4]);
title('t=4 histogram of Q topological charge','fontsize',16)
print -depsc2 ./QtopFigs/fig5h.eps


%%
figure(6)
plot(xplot,Qtop100,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,2.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,3.5, 't=5, dt=0.05','fontsize',16);
text(50,4.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  3600 ]);
ylim([-2  5])
print -depsc2 ./QtopFigs/fig6.eps

figure(60)
[nb,xb]=hist(Qtop100,20);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-4 4]);
title('t=5 histogram of Q topological charge','fontsize',16)
print -depsc2 ./QtopFigs/fig6h.eps



%%

figure(7)
plot(xplot,Qtop120,'-bo','LineWidth',1,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time (offset 1000: not to match run history))','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,2.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,3.5, 't=6, dt=0.05','fontsize',16);
text(50,4.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  3600 ]);
ylim([-2  5])
print -depsc2 ./QtopFigs/fig7.eps

figure(70)
[nb,xb]=hist(Qtop120,20);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-4 4]);
title('t=6 histogram of Q topological charge','fontsize',16)
print -depsc2 ./wQtopFigs/fig7h.eps

%%

figure(8)
plot(xplot,Qtop160,'-bo','LineWidth',0.5,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',2)
xlabel('\fontsize{14} MD time','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,1.5, '\beta=3.2   m=0.008','fontsize',16);
text(50,2.0, 't=8, dt=0.05','fontsize',16);
text(50,2.5, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([00  2000 ]);
ylim([-3  3]);
print -depsc2 ./wQtopFigs/fig8.eps

figure(80)
[nb,xb]=hist(Qtop160,18);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-3 3]);
title('t=8 histogram of Q topological charge','fontsize',16)
print -depsc2 ./wQtopFigs/fig8h.eps

%%
figure(9)
plot(xplot,Qtop200,'-bo','LineWidth',0.5,'MarkerFaceColor','r','MarkerEdgeColor','r','MarkerSize',1)
xlabel('\fontsize{14} MD time','fontsize',16)
ylabel('Q topological charge','fontsize',16)
text(50,1.0, '\beta=3.2   m=0.006','fontsize',16);
text(50,1.5, 't=10, dt=0.05','fontsize',16);
text(50,2.0, [int2str(L),'x',int2str(2*L),'      sample size: ',int2str(ConfigNumber),' cfgs'],'fontsize',16)
title('time history of Q topological charge','fontsize',16)
xlim([-100  4500 ]);
ylim([-2  2.5]);
print -depsc2 ./wQtopFigs/fig9.eps

figure(90)
[nb,xb]=hist(Qtop200,18);
bh=bar(xb,nb);
set(bh,'FaceColor',[.8 .8 .8],'EdgeColor','b');
xlim([-2 2]);
title('t=10 histogram of Q topological charge','fontsize',16)
print -depsc2 ./wQtopFigs/fig9h.eps



%%

% t=0 spectrum without flow information on Q
% sampled from end part of run, every 4th measured
% 25 cfgs


clear all
format long

fid = fopen('t0data/eigen.dat');
data = textscan(fid, '%s %f %f');
fclose(fid);

m=0.008;
L=32;
Vol=2*L^4;

DatVec=0.5*sqrt(data{2} + 4*m^2);
indx=1+data{3};

Neig=100;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
for k=1:Nsamp 
 for i=1:Neig
      EigValue(k,i)=DatVec((k-1)*Neig+i);
 end
end

ModeNumber(1:Nsamp,1:50)=0;
%Mscale(1:100)=0;
dMscale=(0.0088-m)/50;
xtemp(1:Neig)=0;
for indxM=1:50 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
      
 %   xtemp=EigValue(k,:);  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);   
       
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);


ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

M0=0.0087;

x=Mscale(30:50);
y=MeanModeNumber(30:50);
P=polyfit(x,y, 1);
yfit=P(1)*x + P(2);
Sigma=0.5*sqrt(1-m^2/M0^2)*pi*P(1)/(2*Vol);


figure(1)

errorbar(Mscale,MeanModeNumber,ModeNumberError);
hold on
plot(x,yfit,'r-','LineWidth',1);

xlim([0.0075  0.0095]);
ylim([0.0  110])

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.0076,102, '32^3\times 64   \beta=3.2   m=0.008','fontsize',16)
text(0.0076,92, [int2str(Nsamp),' configurations (20 MD sep)'],'fontsize',16)
text(0.0076,80, [int2str(Neig),' eigenvalues'],'fontsize',16)
text(0.0076,70, ' \nu(M,m) = c_0 + c_1 M   fit','fontsize',16)
text(0.0076,60,[ 'c_0=  ',num2str(P(2),5) ],'fontsize',14)
text(0.0076,50,[ 'c_1=  ',num2str(P(1),6)],'fontsize',14)
text(0.0085,40,[ '\Sigma_{eff}(M=0.0087/a) = ',num2str(Sigma,3)],'fontsize',16)
title(' Scale dependence of Mode number distribution \nu(M,n) ','fontsize',14)

print -depsc2 EigFigs/fig1.eps



%%

fid = fopen('t0data/SFLOW.dat');
  WFLOWdat = textscan(fid, '%f %f %f %f %f %f');
fclose(fid);

L=24;
m=0.004;
epsilon=0.05;
tmax=8.0;
tsteps=tmax/epsilon;

Qtop=WFLOWdat{5};

ConfigNumber=length(Qtop)/tsteps;

Qtop1(1:ConfigNumber)=0;
Qtop60(1:ConfigNumber)=0;
Qtop80(1:ConfigNumber)=0;
Qtop100(1:ConfigNumber)=0;
Qtop120(1:ConfigNumber)=0;
Qtop160(1:ConfigNumber)=0;

for k=1:ConfigNumber
 
   Qtop1(k)=Qtop(1+(k-1)*tsteps); 
   Qtop60(k)=Qtop(60+(k-1)*tsteps);
   Qtop80(k)=Qtop(80+(k-1)*tsteps);
   Qtop100(k)=Qtop(100+(k-1)*tsteps);
   Qtop120(k)=Qtop(120+(k-1)*tsteps);
   Qtop160(k)=Qtop(160+(k-1)*tsteps);
    
end

xplot(1:ConfigNumber)=0.0;
for k=1:ConfigNumber
    
 xplot(k)= 1000 + 20*(k-1);

end

fid = fopen('data/eigen.dat');
data = textscan(fid, '%s %f %f');
fclose(fid);

fid = fopen('data/SFLOW.dat');
  WFLOWdat = textscan(fid, '%f %f %f %f %f %f');
fclose(fid);

L=24;
m=0.004;
epsilon=0.05;
tmax=3.0;
tsteps=tmax/epsilon;

Qtop=WFLOWdat{5};

ConfigNumber=length(Qtop)/tsteps;

Qtop1(1:ConfigNumber)=0;
Qtop60(1:ConfigNumber)=0;

for k=1:ConfigNumber
   Qtop1(k)=Qtop(1+(k-1)*tsteps); 
   Qtop60(k)=Qtop(60+(k-1)*tsteps);   
end

indx60(1:ConfigNumber)=0.0;
for k=1:ConfigNumber   
 if(abs(Qtop60(k)) <= 0.2);
     indx60(k) = 0;
 else
     indx60(k) = 1;
 end     
end

%%

Vol=2*L^4;

DatVec=sqrt(data{2} + m^2);
indx=1+data{3};
Neig=100;

iMin=1;
iMax=Neig;

Ndat=length(DatVec);
Nsamp=Ndat/Neig;

EigValue(1:Nsamp,1:Neig)=0;
kk=0;
for k=1:Nsamp 
    kk=kk+1;
 for i=1:Neig
     if(indx60(k) == 0)
      EigValue(kk,i)=DatVec((k-1)*Neig+i);
     end
 end
end

%%

ModeNumber(1:Nsamp,1:50)=0;
%Mscale(1:100)=0;
dMscale=(0.012-0.004)/50;
xtemp(1:Neig)=0;
for indxM=1:50 
  Mscale(indxM)=m+indxM*dMscale;  
  for k=1:Nsamp  
      
 %   xtemp=EigValue(k,:);  
    ModeNumber(k,indxM)=sum(EigValue(k,:) <=m+indxM*dMscale);   
       
  end 
end

JackMeanModeNumber=jackknife(@mean,ModeNumber);
MeanModeNumber=mean(JackMeanModeNumber);


ModeNumberError=((Nsamp-1)/sqrt(Nsamp))*std(JackMeanModeNumber);

x=Mscale(10:40);
y=MeanModeNumber(10:40);
P=polyfit(x,y, 1);
yfit=P(1)*x + P(2);
Sigma=pi*P(1)/(2*Vol);


figure(1)

errorbar(Mscale,MeanModeNumber,ModeNumberError);
hold on
plot(x,yfit,'r-','LineWidth',1.5);

xlim([0.003  0.014]);
ylim([0.0  40])

xlabel('\fontsize{14} eigenvalue scale M','fontsize',16)
ylabel('Mode number   \nu(M,m)','fontsize',16)
text(0.006,90, '24^3\times 48   \beta=3.2   m=0.004','fontsize',16)
text(0.006,70, [int2str(Nsamp),'   configurations'],'fontsize',16)
title(' Scale dependence of Mode number \nu(M,n) ','fontsize',14)

%print -depsc2 notes1/fig1.eps





%%


==> top/v2Mpi_Fpi_Mrho_Nuc_Jack_ricky.m <==
#!/usr/bin/octave -q


%source "./functions.m"
%%
clear
warning("off");
format long

streams={
'kieran.0'
};

stream='kieran.0';


	iBlocks=20;

sampling_step=5;
T=64;


      
      clear cut_traj;
%      cut_traj=111124174946;
L=32;
%EigThreshold=0.5;
%EigThresholdused=0;

%Tminmin=39;
%Tminmin=27;

%Tminmax=40;

%for operator={'FPI','CPION_PS','NLPION_I5','EPION_PS','EOPION_PS'}
%for operator={'C4RHO_RHO10','C4RHO_RHO20','C4RHO_RHO30','CPION_SC','CRHO_RHO1','CRHO_RHO2','CRHO_RHO3','EOPION_SC','EPION_SC','NLPION_IJ'}


%for operator={'CPION_PS'}
%	for operator={'C4RHO_RHO10'}
%	for operator={}
%for operator={'RWALL-POINT-PION_PS','CORNER-POINT-PION_PS','NLPION_I5','EPION_PS','EOPION_PS','WTAL-POINT-PION_PS'}

vev_operator='SC_VEV1'

%for operator={'RWALL-POINT-PION_F0','RWALL-POINT-PION_F0-A0','RWALL-POINT-PION_PS'}
%for operator={'RWALL-POINT-PION_F0'}
%for operator={'RWALL-POINT-PION_F0-A0','RWALL-POINT-PION_F0'}
for operator={'RWALL-POINT-PION_F0-A0'}
%for operator={}
%for operator={'RWALL-POINT-PION_PS'}
	%operator='FPI';
	%operator='CPION_PS';
	%operator='NLPION_I5';
	%operator='EPION_PS';
	%operator='EOPION_PS';

	fprintf('operator=%s\n',operator{1});


	clear DatVec;
	clear DatVev;
        clear tmpDatVec;
        clear tmpDatVev;
%	DatVec1 = dlmread(strcat('../raw_data/',operator{1},'_raw.',stream1,'.dat'));
%	DatVec2 = dlmread(strcat('../../raw_data/',operator{1},'_raw.',stream2,'.dat'));
%	DatVec3 = dlmread(strcat('../../raw_data/',operator{1},'_raw.',stream3,'.dat'));

	%tmpDatVec = dlmread(strcat('../../raw_data/',operator{1},'/',operator{1},'.',stream,'.dat'),' ');


	tmpDatVec=[];
	tmpDatVev=[];
	
	for st = 1:length(streams)

        clear x;
        clear y;
        clear a;
        clear b;

        switch operator{1}
         % case 'RWALL-POINT-PION_PS'
         %   x=strcat('../../../raw_data/RWALL-PION_PS/RWALL-PION_PS.',stream,'.dat');
         %   y=strcat('../raw_data/RWALL-POINT-PION_PS/RWALL-POINT-PION_PS.',stream,'.dat');
	 %   fprintf(strcat('Loading ',x,' and ',y,' \n'));
	 %   a=[load(x);load(y)];
          case 'CORNER-POINT-PION_PS'
            x=strcat('../../../raw_data/CORNER-PION_PS/CORNER-PION_PS.',stream,'.dat');
            y=strcat('../../../raw_data/CORNER-POINT-PION_PS/CORNER-POINT-PION_PS.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
            a=[load(x);load(y)];
          case 'WTAL-POINT-PION_PS'
            x=strcat('../../../raw_data/WTAL-PION_PS/WTAL-PION_PS.',stream,'.dat');
            y=strcat('../../../raw_data/WTAL-POINT-PION_PS/WTAL-POINT-PION_PS.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];
          case 'RWALL-POINT-PION_F0-A0'
	    x=strcat('../../../raw_data/',operator{1},'/',operator{1},'.',streams{st},'.dat');
	    fprintf(strcat('Loading ',x,' \n'));
            a=load(x);


            x=strcat('../../../raw_data/',vev_operator,'/',vev_operator,'.',streams{st},'.dat');
	    fprintf(strcat('Loading ',x,' \n'));
            b=load(x);

		tmpDatVev=[tmpDatVev;b];
          case 'RWALL-POINT-PION_F0'
	    x=strcat('../../../raw_data/',operator{1},'/',operator{1},'.',streams{st},'.dat');
	    fprintf(strcat('Loading ',x,' \n'));
            a=load(x);


            x=strcat('../../../raw_data/',vev_operator,'/',vev_operator,'.',streams{st},'.dat');
	    fprintf(strcat('Loading ',x,' \n'));
            b=load(x);

		tmpDatVev=[tmpDatVev;b];




          otherwise  
	    x=strcat('../../../raw_data/',operator{1},'/',operator{1},'.',streams{st},'.dat');
	    fprintf(strcat('Loading ',x,' \n'));
            a=load(x);
        end



		tmpDatVec=[tmpDatVec;a];

	end

      clear ending;
%      ending=length(tmpDatVec);
      clear cut;
%      cut=ending;
      clear ending_vev;
%      ending_vev=length(tmpDatVev);
      clear cut_vev;
%      cut_vev=ending_vev;

    %  clear a;
    %  a=1;

  %    passed=false;

%      for traj=1:length(tmpDatVec)
  %      printf('cut_traj=%d\n',cut_traj);
  %     printf('traj=%d\n',tmpDatVec(traj,1));
        %if (traj < cut_traj)
        %if (tmpDatVec(traj,1) < cut_traj)

   %     if (traj!=1)&& (tmpDatVec(traj-1,1) > tmpDatVec(traj,1))
   %       passed=true;
   %     end

        %if (((tmpDatVec(traj,4)==0)&&(tmpDatVec(traj,1) <= cut_traj)) && ((traj == 1) || ((traj!=1)&& (tmpDatVec(traj-1,1) < tmpDatVec(traj,1) ))))
%        if ((tmpDatVec(traj,4)==0)&&(tmpDatVec(traj,1) <= cut_traj))
 %         if (mod(ending-traj,iBlocks)==0)
 %           cut = traj;
 %         else
           % fprintf('%d %d %f %d\n',traj,tmpDatVec(traj,1),tmpDatVec(traj,2),tmpDatVec(traj,4));
           % if (traj!=1)
           % fprintf('%d %d\n',tmpDatVec(traj-1,1),tmpDatVec(traj,1));
           % end
%            cut = ending-iBlocks*(floor((ending-traj)/T/iBlocks)+1)*T+1;
%            fprintf('%d\n',ending);
 %           fprintf('%d\n',cut);
%            fprintf('%d\n',floor((ending-traj)/T/iBlocks)+1);
%            fprintf('%d\n',iBlocks*(floor((ending-traj)/T/iBlocks)+1)*T);
%            exit
 % end
%        end
        %a=a+1;
%      end

%a
cut=45*T+1;
ending=85*T;
cut_vev=46;
ending_vev=85;

%b
%cut=85*T+1;
%ending=125*T;
%cut_vev=86;
%ending_vev=125;


%c
%cut=125*T+1;
%ending=165*T;
%cut_vev=126;
%ending_vev=165;

%d
%cut=165*T+1;
%ending=205*T;
%cut_vev=166;
%ending_vev=205;

disp('First Traj='),disp(tmpDatVec(cut,1));
disp('Last Traj='),disp(tmpDatVec(ending,1));
DatVec = tmpDatVec(cut:ending,2);
if strcmp(operator{1},'RWALL-POINT-PION_F0-A0')==1 || strcmp(operator{1},'RWALL-POINT-PION_F0')==1

%      for traj=1:length(tmpDatVev)
%        if (tmpDatVev(traj,1) <= cut_traj)
%            cut_vev = ending_vev-iBlocks*(floor((ending_vev-traj)/iBlocks)+1)+1;
%        end
%      end

  disp('VEV First Traj='),disp(tmpDatVev(cut_vev,1));
  disp('VEV Last Traj='),disp(tmpDatVev(ending_vev,1));
      DatVev = tmpDatVev(cut_vev:ending_vev,2);
        mean_vev2=mean(DatVev)**2;
else
mean_vev2=0;
end


	%tmpDatVec=load(strcat('../../raw_data/',operator{1},'/',operator{1},'.',stream,'.dat'));

        %DatVec(:)=tmpDatVec(:,2);

	Ndat=length(DatVec);
	Nsamp=Ndat/T;
        fprintf('Number of configs=%d\n',Nsamp);


	clear xCorr;
	xCorr(1:Nsamp,1:T/2)=0;

	for k=1:Nsamp
		for i=1:T/2
			if(i~=T/2)
				xCorr(k,i)=0.5*(DatVec((k-1)*T+i+1)+DatVec((k-1)*T+T+1-i)); 
			else        
				xCorr(k,i)=DatVec((k-1)*T+i+1);
			end
		end
                clear tmp;
                tmp(1:T/2)=0;
                for i=1:T/2
                  tmp(i) =xCorr(k,i)-xCorr(k,T/2);
                end
                for i=1:T/2-1
                  xCorr(k,i)=tmp(i);
                end
	end
	clear xEMass;
	xEMass(1:Nsamp,1:T/2)=0;

	clear xMeanCorr;
	xMeanCorr=mean(xCorr);
	clear xdCorr;
	%xdCorr=sqrt(diag(cov(xCorr)));
	xdCorr=std(xCorr,1);

	for k=1:Nsamp
		for t=2:T/2-2
			%m=fzero(@(m)cosh(m*(T/2-(t+1)))/cosh(m*(T/2-t))-xCorr(k,t+1)/xCorr(k,t),0.16);
			%m=fzero(@(m) ( cosh(m*(T/2-(t+1))) + cosh(m*(T/2-t)) )/( cosh(m*(T/2-t))+cosh(m*(T/2-t+1)) )-...
			%(xCorr(k,t)+xCorr(k,t+1))/(xCorr(k,t-1)+xCorr(k,t)),0.16);
			%m=fzero(@(m) ( cosh(m*(T/2-(t+1))) - cosh(m*(T/2-t)) )/( cosh(m*(T/2-t))-cosh(m*(T/2-t+1)) )-...
			%(xCorr(k,t+2)-xCorr(k,t+1))/(xCorr(k,t+1)-xCorr(k,t)),0.16);

			%m=fzero(@(m) cosh(m*(T/2-t))/cosh(m*(T/2-t+1))-...
			%(xCorr(k,t+1)-mean_vev2)/(xCorr(k,t)-mean_vev2),0.16);

			%m=fzero(@(m) exp(-m*(T/2-t))/exp(-m*(T/2-t+1))-...
			%(xCorr(k,t+1)-mean_vev2)/(xCorr(k,t)-mean_vev2),0.16);
			%m=fzero(@(m) (cosh(m*(T/2-t))+cosh(m*(T/2-t-1))-2.0)/(cosh(m*(T/2-t))+cosh(m*(T/2-t+1))-2.0)-...
			%(xCorr(k,t)+xCorr(k,t+1))/(xCorr(k,t)+xCorr(k,t-1)),0.16);

			m=fzero(@(m) (cosh(m*(T/2-t))+2*cosh(m*(T/2-t-1))+cosh(m*(T/2-t-2))-4)/(2*cosh(m*(T/2-t))+cosh(m*(T/2-t+1))+cosh(m*(T/2-t-1))-4)-...
			(xCorr(k,t)+2*xCorr(k,t+1)+xCorr(k,t+2))/(2*xCorr(k,t)+xCorr(k,t-1)+xCorr(k,t+1)),0.16);
			xEMass(k,t)=abs(m);
		end
	end

	clear xMeanEMass;
	xMeanEMass=mean(xEMass);

	clear xdEMass;
	%xdEMass=sqrt(diag(cov(xEMass)));
	xdEMass=std(xEMass,1);

	corr_filename=strcat(operator{1},'_corr.',stream,'.dat');
	corr_file=fopen(corr_filename,'w');

	for t=1:T/2
		fprintf(corr_file,'%d %.6e %.6e\n',t,xMeanCorr(t)-mean_vev2,xdCorr(t));
end
fprintf(corr_file,'t Corr dCorr\n');

fclose(corr_file);

emass_filename=strcat(operator{1},'_emass.',stream,'.dat');
emass_file=fopen(emass_filename,'w');
for t=2:T/2-1
	fprintf(emass_file,'%d %.6e %.6e\n',t,xMeanEMass(t),xdEMass(t));
end
fprintf(emass_file,'t EMass dEMass\n');
fclose(emass_file);


%for iBlockSize=[10,8,6,4,2]
%for iBlockSize=[10,8]
for iBlockSize=[Nsamp/iBlocks]
%for iBlockSize=[1]

	fprintf('bin size=%d\n',iBlockSize);

	Nsamp=Ndat/T;
	%	iBlockSize=10;
	%iBlockSize=2;
	%iBlockSize=4;
	%iBlocks=floor(Nsamp/iBlockSize);

	
	iStart=Nsamp-iBlocks*iBlockSize + 1;
	iEnd=Nsamp;



	clear BlockxCorr;
	BlockxCorr(1:iBlocks,1:T/2)=0;

	clear BlockxVev;
	BlockxVev(1:iBlocks)=0;
	
        clear BlockxEMass;
	BlockxEMass(1:iBlocks,1:T/2)=0;

	for i=1:iBlocks

		iMin=1+iBlockSize*(i-1);
		iMax=iMin+iBlockSize-1;
if iMin == iMax

BlockxCorr(i,:)=xCorr(i,:);

if strcmp(operator{1},'RWALL-POINT-PION_F0-A0')==1 || strcmp(operator{1},'RWALL-POINT-PION_F0')==1
BlockxVev(i)=DatVev(i);
end

else

BlockxCorr(i,:)=mean(xCorr(iMin:iMax,:));

if strcmp(operator{1},'RWALL-POINT-PION_F0-A0')==1 || strcmp(operator{1},'RWALL-POINT-PION_F0')==1
BlockxVev(i)=mean(DatVev(iMin:iMax));
end

end

if strcmp(operator{1},'RWALL-POINT-PION_F0-A0')==1 || strcmp(operator{1},'RWALL-POINT-PION_F0')==1
Blockmean_vev2=mean(BlockxVev)**2;
else
Blockmean_vev2=0;
end


		for t=2:T/2-2
			%m=fzero(@(m)cosh(m*(T/2-(t+1)))/cosh(m*(T/2-t))-xCorr(k,t+1)/xCorr(k,t),0.16);
			%m=fzero(@(m) ( cosh(m*(T/2-(t+1))) + cosh(m*(T/2-t)) )/( cosh(m*(T/2-t))+cosh(m*(T/2-t+1)) )-...
			%(BlockxCorr(i,t)+BlockxCorr(i,t+1)-2*Blockmean_vev2)/(BlockxCorr(i,t-1)+BlockxCorr(i,t)-2*Blockmean_vev2),0.16);

			%m=fzero(@(m) ( cosh(m*(T/2-(t+1))) - cosh(m*(T/2-t)) )/( cosh(m*(T/2-t)) - cosh(m*(T/2-t+1)) )-...
			%(BlockxCorr(i,t+2)-BlockxCorr(i,t+1))/(BlockxCorr(i,t+1)-BlockxCorr(i,t)),0.16);
			
			%m=fzero(@(m) cosh(m*(T/2-t))/cosh(m*(T/2-t+1)) -...
			%(BlockxCorr(i,t+1)-BlockxVev(i)**2)/(BlockxCorr(i,t)-BlockxVev(i)**2),0.16);

			%m=fzero(@(m) exp(-m*(T/2-t))/exp(-m*(T/2-t+1)) -...
			%(BlockxCorr(i,t+1)-BlockxVev(i)**2)/(BlockxCorr(i,t)-BlockxVev(i)**2),0.16);

			%m=fzero(@(m) (cosh(m*(T/2-t))+cosh(m*(T/2-t-1))-2.0)/(cosh(m*(T/2-t))+cosh(m*(T/2-t+1))-2.0)-...
			%(BlockxCorr(i,t)+BlockxCorr(i,t+1))/(BlockxCorr(i,t)+BlockxCorr(i,t-1)),0.16);

			m=fzero(@(m) (cosh(m*(T/2-t))+2*cosh(m*(T/2-t-1))+cosh(m*(T/2-t-2))-4)/(2*cosh(m*(T/2-t))+cosh(m*(T/2-t+1))+cosh(m*(T/2-t-1))-4)-...
			(BlockxCorr(i,t)+2*BlockxCorr(i,t+1)+BlockxCorr(i,t+2))/(2*BlockxCorr(i,t)+BlockxCorr(i,t-1)+BlockxCorr(i,t+1)),0.16);

                        BlockxEMass(i,t)=abs(m);
		end

	end
%        for i=1:iBlocks
%        BlockxCorr(i,:).-BlockxCorr(i,T/2)
%        end
%        exit
        %BlockxEMass
	clear BlockxMeanCorr;
	clear BlockxdCorr;
	clear BlockxMeanEMass;
	clear BlockxdEMass;
	%BlockxMeanCorr=mean(BlockxCorr);
	%BlockxMeanEMass=mean(BlockxEMass);
	%BlockxdCorr=sqrt(diag(cov(BlockxCorr)));
	%BlockxdCorr=std(BlockxCorr,1);
        BlockxdCorr(1:T/2)=0;
        BlockxdEMass(1:T/2)=0;

if strcmp(operator{1},'RWALL-POINT-PION_F0-A0')==1 ||  strcmp(operator{1},'RWALL-POINT-PION_F0')==1

BlockxMeanVev=0;
BlockxMeanCorr(1:T/2)=0;
BlockxMeanEMass(1:T/2)=0;

for i=1:iBlocks

  clear JackBlockxVev;
  clear JackBlockxCorr;
  clear JackBlockxEMass;

  tempvev=BlockxVev;
  tempvev(i)=[];
  JackBlockxVev = mean(tempvev);

  tempcorr=BlockxCorr;
  tempcorr(i,:)=[];
  %JackBlockxCorr(:)=mean(tempcorr)-JackBlockxVev**2;
  JackBlockxCorr(:)=mean(tempcorr);
  BlockxMeanCorr(:)+=JackBlockxCorr(:);
  %BlockxMeanCorr(:)+=mean(tempcorr)';
  
  JackBlockxEMass(1:T/2)=0;

  for t=2:T/2-2
      %m=fzero(@(m) cosh(m*(T/2-t)) / cosh(m*(T/2-t+1)) -...
%	  JackBlockxCorr(t+1)/JackBlockxCorr(t),0.16);

      %m=fzero(@(m) exp(-m*(T/2-t)) / exp(-m*(T/2-t+1)) -...
	%  JackBlockxCorr(t+1)/JackBlockxCorr(t),0.16);

%	m=fzero(@(m) (cosh(m*(T/2-t))+cosh(m*(T/2-t-1))-2.0)/(cosh(m*(T/2-t))+cosh(m*(T/2-t+1))-2.0)-...
 %      (JackBlockxCorr(t)+JackBlockxCorr(t+1))/(JackBlockxCorr(t)+JackBlockxCorr(t-1)),0.07);

      m=fzero(@(m) (cosh(m*(T/2-t))+2*cosh(m*(T/2-t-1))+cosh(m*(T/2-t-2))-4)/(2*cosh(m*(T/2-t))+cosh(m*(T/2-t+1))+cosh(m*(T/2-t-1))-4)-...
(JackBlockxCorr(t)+2*JackBlockxCorr(t+1)+JackBlockxCorr(t+2))/(2*JackBlockxCorr(t)+JackBlockxCorr(t-1)+JackBlockxCorr(t+1)),0.16);
      JackBlockxEMass(t)=abs(m);
  end

  BlockxMeanEMass(:)+=JackBlockxEMass(:);
  BlockxMeanVev+=JackBlockxVev;
  %BlockxMeanVev+=JackBlockxVev**2;
end
BlockxMeanVev/=iBlocks;
BlockxMeanCorr/=iBlocks;

%BlockxMeanCorr-=BlockxMeanVev**2;
BlockxMeanEMass/=iBlocks;
for i=1:iBlocks

  clear JackBlockxVev;
  clear JackBlockxCorr;
  clear JackBlockxEMass;

  tempvev=BlockxVev;
  tempvev(i)=[];
  JackBlockxVev = mean(tempvev);

  tempcorr=BlockxCorr;
  tempcorr(i,:)=[];
  %JackBlockxCorr(:)=mean(tempcorr)-JackBlockxVev**2;
  JackBlockxCorr(:)=mean(tempcorr);

  
  JackBlockxEMass(1:T/2)=0;

  for t=2:T/2-2
      %m=fzero(@(m) cosh(m*(T/2-t)) / cosh(m*(T/2-t+1)) -...
	%  JackBlockxCorr(t+1)/JackBlockxCorr(t),0.16);

      %m=fzero(@(m) exp(-m*(T/2-t)) / exp(-m*(T/2-t+1)) -...
%	  JackBlockxCorr(t+1)/JackBlockxCorr(t),0.16);

%	m=fzero(@(m) (cosh(m*(T/2-t))+cosh(m*(T/2-t-1))-2.0)/(cosh(m*(T/2-t))+cosh(m*(T/2-t+1))-2.0)-...
%        (JackBlockxCorr(t)+JackBlockxCorr(t+1))/(JackBlockxCorr(t)+JackBlockxCorr(t-1)),0.07);

      m=fzero(@(m) (cosh(m*(T/2-t))+2*cosh(m*(T/2-t-1))+cosh(m*(T/2-t-2))-4)/(2*cosh(m*(T/2-t))+cosh(m*(T/2-t+1))+cosh(m*(T/2-t-1))-4)-...
(JackBlockxCorr(t)+2*JackBlockxCorr(t+1)+JackBlockxCorr(t+2))/(2*JackBlockxCorr(t)+JackBlockxCorr(t-1)+JackBlockxCorr(t+1)),0.16);
      JackBlockxEMass(t)=abs(m);
  end

  for t=1:T/2
    BlockxdCorr(t)=BlockxdCorr(t)+((JackBlockxCorr(t))-(BlockxMeanCorr(t)))**2;
    BlockxdEMass(t)=BlockxdEMass(t)+(JackBlockxEMass(t)-BlockxMeanEMass(t))**2;
  end

end

for t=1:T/2
 BlockxdCorr(t)=sqrt(BlockxdCorr(t)*(iBlocks-1)/(iBlocks));
 BlockxdEMass(t)=sqrt(BlockxdEMass(t)*(iBlocks-1)/(iBlocks));
end

else

	BlockxMeanCorr=mean(BlockxCorr);
	BlockxMeanEMass=mean(BlockxEMass);
	BlockxdCorr=std(BlockxCorr,1);
	BlockxdEMass=std(BlockxEMass,1);
end


	%BlockxdEMass=sqrt(diag(cov(BlockxEMass)));
	%BlockxdEMass=std(BlockxEMass,1);


	bin_corr_filename=strcat(operator{1},'_corr.bin',int2str(iBlockSize*sampling_step),'.',stream,'.dat');
	bin_corr_file=fopen(bin_corr_filename,'w');

	for t=1:T/2
		fprintf(bin_corr_file,'%d %.6e %.6e\n',t,BlockxMeanCorr(t),BlockxdCorr(t));
end
fprintf(bin_corr_file,'t Corr dCorr\n');

fclose(corr_file);


FitFunc=@(x,p) p(1)*(cosh(p(2)*(x-T/2))-1);

Tmaxmin=T/2-23;
Tmaxmax=T/2-13;

for Tmax=Tmaxmin:Tmaxmax
printf('Tmax=%d\n',Tmax);

Tminmin=Tmax-5;
Tminmax=Tmax-3;
    clear mass;
    mass(1:Tminmax-Tminmin+1,3)=0;

  for Tmin=Tminmin:Tminmax
    clear xt;
    clear corr;
    clear corr_err;
    clear weights;

    xt=[Tmin:1:Tmax]';
    %corr=[BlockxMeanCorr(Tmin:Tmax).-Blockmean_vev2]';
    corr=[BlockxMeanCorr(Tmin:Tmax)]';
    weights=[1./BlockxdCorr(Tmin:Tmax)]';

    m0=0.2;
    c0=1e-9;

    tol=1e-16;
    niter=10000;

    [f,p,cvg,iter,corp,covp,covr,stdresid,Z,r2]=leasqr(xt,corr,[c0,m0],FitFunc,tol,niter,weights);

  
    mass(Tmin-Tminmin+1,1)=p(2);
    mass(Tmin-Tminmin+1,2)=sqrt(covp(2,2));
    mass(Tmin-Tminmin+1,3)=sum((corr-FitFunc(xt,p)).^2.*(weights.^2))/(Tmax-Tmin-1);

  end

printf('M (corr fit):\n');
m_filename=strcat(strcat(operator{1}, '_mass_corrfit.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
m_file=fopen(m_filename,'w');

for i=1:Tminmax-Tminmin+1
	printf('No PCA: %d %.6e %.6e %.6e\n', i+Tminmin-1, mass(i,1), mass(i,2), mass(i,3));
    fprintf(m_file,'%d %.6e %.6e %.6e\n', i+Tminmin-1, mass(i,1), mass(i,2), mass(i,3));
end
fprintf(m_file,'Tmin Mass dMass Chi2');
fclose(m_file);



end


bin_emass_filename=strcat(operator{1},'_emass.bin',int2str(iBlockSize*sampling_step),'.',stream,'.dat');
bin_emass_file=fopen(bin_emass_filename,'w');
for t=2:T/2-1
	fprintf(bin_emass_file,'%d %.6e %.6e\n',t,BlockxMeanEMass(t),BlockxdEMass(t));
end
fprintf(bin_emass_file,'t EMass dEMass\n');
fclose(bin_emass_file);
%continue;
Tmaxmin=T/2-26;
Tmaxmax=T/2-12;

%Tmaxmin=7;
%Tmaxmax=7;

%Tmaxmin=14;
%Tmaxmax=14;



%Tmaxmin=Tminmax+5;
%Tmaxmin=40;

%Tmaxmin=47;


for Tmax=Tmaxmin:Tmaxmax
	printf('Tmax=%d\n',Tmax);
%Tminmin=Tmax-10;
Tminmin=Tmax-4;
Tminmax=Tmax-3;

%Tminmin=4;
%Tminmax=4;
%Tminmin=8;
%Tminmax=8;
%Tminmin=37;
%Tminmax=37;

	clear mass;
	clear fpi;
	clear xmass;
	clear xfpi;
	mass(1:Tminmax-Tminmin+1,1:4)=0;
	xmass(1:Tminmax-Tminmin+1,1:6)=0;

	fpi(1:Tminmax-Tminmin+1,1:4)=0;
	xfpi(1:Tminmax-Tminmin+1,1:5)=0;
	for Tmin=Tminmin:Tminmax

		printf('Tmin=%d\n',Tmin);

		Trange=Tmax-Tmin+1;


		DoF=Trange-1;




		% We will fit on time slices from tmin to tmax



		clear tmpCorr;
		%tmpCorr(1:iEnd-iStart+1,1:Trange+1)=xCorr(iStart:iEnd,Tmin:Tmax+1);
		tmpCorr(1:iEnd-iStart+1,1:Trange+3)=xCorr(iStart:iEnd,Tmin-1:Tmax+2);
		%tmpCorr(:,:)=xCorr(iStart:iEnd,Tmin:Tmax+1);
		clear BlockCorr;
		%BlockCorr(1:iBlocks,1:Trange+1)=0;
		BlockCorr(1:iBlocks,1:Trange+3)=0;
		clear BlockCorrEnd;
		BlockCorrEnd(1:iBlocks)=0;

		clear BlockVev;
		%BlockCorr(1:iBlocks,1:Trange+1)=0;
		BlockVev(1:iBlocks)=0;
		for i=1:iBlocks

			iMin=1+iBlockSize*(i-1);
			iMax=iMin+iBlockSize-1;
                      if iMin==iMax
                      BlockCorr(i,:)=tmpCorr(i,:);
                      BlockCorrEnd(i)=xCorr(i,T/2);
if strcmp(operator{1},'RWALL-POINT-PION_F0-A0')==1 || strcmp(operator{1},'RWALL-POINT-PION_F0')==1
BlockVev(i)=DatVev(i);
end


                      else
                      BlockCorr(i,:)=mean(tmpCorr(iMin:iMax,:));
                      BlockCorrEnd(i)=mean(xCorr(iMin:iMax,T/2));

if strcmp(operator{1},'RWALL-POINT-PION_F0-A0')==1 || strcmp(operator{1},'RWALL-POINT-PION_F0')==1
BlockVev(i)=mean(DatVev(iMin:iMax));
end





                      end
                end

	clear Corr;
	Corr=BlockCorr(:,:);

	clear CorrEnd;
	CorrEnd=BlockCorrEnd(:);
	clear Vev;
	Vev=BlockVev(:);

	Nsamp=iBlocks;

	% Folded Corr now has in a given column "i=t" the correlator after folding 
	% with Nsample rows; t=1,2,...T/2; t=T/2 is not folded

	% We prepare Nsample jackknifed correlators J1corr(1:Nsample-1,tmin:tmax,1:Nsample) 
	% from the original folded Corr in the range tmin to tmax; each J1corr labeled with
	% its last column index with 1,2,...Nsample will produce a jackknifed correlator
	% to estimate the covariance matrix

	% select J1corr(:,:,k) and calculate jackknifed Mpi estimate labeled by k
	clear JackMass;
	clear JackFpi;
	JackMass(1:Nsamp-1,1:Trange)=0;
	JackFpi(1:Nsamp-1,1:Trange)=0;

	clear J1Corr;
	clear J2Corr;
	clear avJ2Corr;


	clear J1CorrEnd;
	clear J2CorrEnd;
	clear avJ2CorrEnd;

	clear CovMass;
	clear CovFpi;
	CovMass=zeros(Nsamp,Trange,Trange);
	CovFpi=zeros(Nsamp,Trange,Trange);
	clear MeanJackMass;
	clear MeanJackFpi;
	MeanJackMass(1:Nsamp,1:Trange)=0;
	MeanJackFpi(1:Nsamp,1:Trange)=0;
	clear iCovMass;
	clear iCovFpi;
	clear invCovM;
	clear invCovFpi;
	clear JackMPi;
	clear Resid;


	clear J1Vev;
	clear J2Vev;
	clear avJ2Vev;


	clear V;
	V=zeros(Nsamp,Trange,Trange);
	clear D;
	clear VFpi;
	VFpi=zeros(Nsamp,Trange,Trange);
	clear DFpi;
	clear diagD;
	clear diagDFpi;
	diagD(1:Nsamp,1:Trange)=0;
	diagDFpi(1:Nsamp,1:Trange)=0;
	
	clear Mpi;
	clear Fpi;
	Mpi(1:Nsamp)=0;
	Fpi(1:Nsamp)=0;

	clear chi2;
	clear chi2Fpi;
	chi2(1:Nsamp)=0;
	chi2Fpi(1:Nsamp)=0;
%	clear DD;
%	DD(1:Nsamp,1:Trange)=0;

	for k=1:Nsamp
		for i=1:Nsamp-1    
			J1Corr=Corr;
			J1Corr(k,:)=[];
			J2Corr=J1Corr;
			J2Corr(i,:)=[];

                        J1CorrEnd=CorrEnd;
                        J1CorrEnd(k)=[];
                        J2CorrEnd=J1CorrEnd;
                        J2CorrEnd(i)=[];

			avJ2Corr=mean(J2Corr);
			avJ2CorrEnd=mean(J2CorrEnd);

                        J1Vev=Vev;
                        J1Vev(k)=[];
                        J2Vev=J1Vev;
                        J2Vev(i)=[];
                        if strcmp(operator{1},'RWALL-POINT-PION_F0-A0')==1 || strcmp(operator{1},'RWALL-POINT-PION_F0')==1
			avJ2Vev=mean(J2Vev);
                        else
                        avJ2Vev=0;
                        end

			for dt=1:Trange

				t=Tmin+dt-1;

				%x=fzero(@(x)cosh(x*(T/2-(t+1)))/cosh(x*(T/2-t))-avJ2Corr(dt+1)/avJ2Corr(dt),0.16);   
				%x=fzero(@(x)( cosh(x*(T/2-(t+1))) + cosh(x*(T/2-t)) )/( cosh(x*(T/2-t)) + cosh(x*(T/2-t+1)) )-...
				%( avJ2Corr(dt+1)+avJ2Corr(dt+2)-2*avJ2Vev**2 )/(avJ2Corr(dt+1)+avJ2Corr(dt)-2*avJ2Vev**2 ),0.16);   
                                %x=fzero(@(x) ( cosh(x*(T/2-(t+1))) - cosh(x*(T/2-t)) )/(cosh(x*(T/2-t))-cosh(x*(T/2-t+1)) )-...
				%( avJ2Corr(dt+2)-avJ2Corr(dt+1))/(avJ2Corr(dt+1)-avJ2Corr(dt)),0.16);   
				%JackMass(i,dt)=x;

                                %x=fzero(@(x) cosh(x*(T/2-t-1))/cosh(x*(T/2-t)) -...
				% (avJ2Corr(dt+1)-avJ2Vev**2)/(avJ2Corr(dt)-avJ2Vev**2),0.16);   
				%JackMass(i,dt)=abs(x);

      %                          x=fzero(@(x) exp(-x*(T/2-t-1))/exp(-x*(T/2-t)) -...
%				 (avJ2Corr(dt+1)-avJ2Vev**2)/(avJ2Corr(dt)-avJ2Vev**2),0.16);   


         x=fzero(@(x)(cosh(x*(T/2-t))+2*cosh(x*(T/2-t-1))+cosh(x*(T/2-t-2))-4)/...
         (2*cosh(x*(T/2-t))+cosh(x*(T/2-t+1))+cosh(x*(T/2-t-1))-4)- ...
         (avJ2Corr(dt+1)+2*avJ2Corr(dt+2)+avJ2Corr(dt+3))/(avJ2Corr(dt)+2*avJ2Corr(dt+1)+avJ2Corr(dt+2)),0.07);  
%                                x=fzero(@(m) (cosh(m*(T/2-t))-cosh(m))/(cosh(m*(T/2-t-1))-cosh(m))-...
%                                  (avJ2Corr(dt)/avJ2CorrEnd-1)/(avJ2Corr(dt+1)/avJ2CorrEnd-1),0.16);
				JackMass(i,dt)=abs(x);
                                if strcmp(operator{1},'RWALL-POINT-PION_PS')==1
                                  JackFpi(i,dt)=sqrt(
                                    (avJ2Corr(dt+1)+avJ2Corr(dt+2))/(4*x^3*exp(-x*T/2)*(cosh(x*(T/2-t))+cosh(x*(T/2-t-1))))
                                   ); 
                                end
			end

		end
		%CovMass(k,:,:)=(Nsamp-2)*cov(JackMass);
		MeanJackMass(k,:)=mean(JackMass);
		clear tmpCovMass;
		tmpCovMass=(Nsamp-2)*(Nsamp-2)*cov(JackMass)/(Nsamp-1);
		CovMass(k,:,:)=tmpCovMass;
		[V(k,:,:),D]=eig(tmpCovMass);
        diagD(k,:)=diag(D)';
		iCovMass=inv(tmpCovMass);
		invCovM=iCovMass;
		% S=sum(inv(CovMass));
		% sum(iCovMass);
		% sum(S);

		xxsum=sum(sum(invCovM));

		JackMpi=sum(invCovM*MeanJackMass(k,:)')/xxsum;
		Mpi(k)=JackMpi;

		UnitVec=ones(Trange,1);
		Resid=JackMpi*UnitVec-MeanJackMass(k,:)';

		chi2(k)=Resid'*invCovM*Resid;
		chi2(k)=chi2(k)/DoF;

if strcmp(operator{1},'RWALL-POINT-PION_PS')==1
		MeanJackFpi(k,:)=mean(JackFpi);

		clear tmpCovFpi;
		%tmpCovMass=(Nsamp-2)*cov(JackMass);
		tmpCovFpi=(Nsamp-2)*(Nsamp-2)*cov(JackFpi)/(Nsamp-1);
		
		CovFpi(k,:,:)=tmpCovFpi;
		
		[VFpi(k,:,:),DFpi]=eig(tmpCovFpi);
			
        diagDFpi(k,:)=diag(DFpi)';
		
		iCovFpi=inv(tmpCovFpi);
		invCovFpi=iCovFpi;




		xxsumFpi=sum(sum(invCovFpi));
		JackFpi=sum(invCovFpi*MeanJackFpi(k,:)')/xxsumFpi;

		Fpi(k)=JackFpi;

		UnitVec=ones(Trange,1);
		Resid=JackFpi*UnitVec-MeanJackFpi(k,:)';

		chi2Fpi(k)=Resid'*invCovFpi*Resid;
		chi2Fpi(k)=chi2Fpi(k)/DoF;
end

		%CheckInv=CovMass*invCovM;

		%%%%%%%%%%%%%%

		%		xeig=diag(D);

		%		xinvEig=1./diag(D);
		%		clear xinvCovM;
		%		xinvCovM(1:Trange,1:Trange)=0;

		%		for indx=EigCut+1:Trange   
		%			xinvCovM = xinvCovM + xinvEig(indx)*kron(V(:,indx),V(:,indx)');   
		%		end

		%		xxsum=sum(sum(xinvCovM));

		%		xJackMpi=sum(xinvCovM*MeanJackMass')/xxsum;

		%		xMpi(k)=xJackMpi;

		%		UnitVec=ones(Trange,1);
		%		xResid=xJackMpi*UnitVec-MeanJackMass';

		%		xchi2(k)=xResid'*xinvCovM*xResid;
		%		xchi2(k)=xchi2(k)/DoF;
        %DD(k,:)=diag(D)';

	end
	
    clear EigErr;
    %EigErr=sqrt(Nsamp-1)*std(DD,1,1)'./mean(DD)';
    EigErr=sqrt(Nsamp-1)*std(diagD,1,1)'./mean(diagD)';

    EigSpec = mean(diagD)';
    normEigSpec = EigSpec/EigSpec(Trange);
    
    if strcmp(operator{1},'RWALL-POINT-PION_PS')==1
    
    clear EigErrFpi;
    EigErrFpi=sqrt(Nsamp-1)*std(diagDFpi,1,1)'./mean(diagDFpi)';
    end
    %EigErr=sqrt(Nsamp-1)*std(diagD,0,1)'./mean(diagD)';

	clear lowest_err;
	lowest_err=1;

	clear tmp;
	tmp(1:6)=0;
	
	%for Eigthreshold=1:10
	for Eigspecthreshold=2:2
	%for Eigerrthreshold=8:8
	for Eigerrthreshold=9:0
	
		EigErrThreshold=Eigerrthreshold*0.1;
		EigSpecThreshold=Eigspecthreshold*0.001;

		skip = false;
		
	for k=1:Nsamp


		xinvEig=1./diagD(k,:)';

		clear xinvCovM;
		xinvCovM(1:Trange,1:Trange)=0;

		for indx=1:Trange  
                        if(normEigSpec(indx) > EigSpecThreshold && EigErr(indx) < EigErrThreshold )
                        
                        %if(normEigSpec(indx) > EigSpecThreshold)
				xinvCovM = xinvCovM + xinvEig(indx)*kron(V(k,:,indx),V(k,:,indx)');  
			end
		end

		xxsum=sum(sum(xinvCovM));

		if xxsum == 0
			skip=true;
			break;
		end
		
		xJackMpi=sum(xinvCovM*MeanJackMass(k,:)')/xxsum;

		xMpi(k)=xJackMpi;

		UnitVec=ones(Trange,1);
		xResid=xJackMpi*UnitVec-MeanJackMass(k,:)';

		xchi2(k)=xResid'*xinvCovM*xResid;
		xchi2(k)=xchi2(k)/DoF;

		

	end

		if skip == false

			clear tmpxmeanChi2;
			tmpxmeanChi2=mean(xchi2);
			
			if tmpxmeanChi2 >= 0 
			
				clear tmpxmass;
				clear tmpxdmass;
				clear tmpQ;
				clear ratio;
	
				tmpxmass = mean(xMpi);
				tmpxdmass = sqrt(Nsamp-1)*std(xMpi,1);
				tmpQ=1-gammainc(tmpxmeanChi2*DoF/2,DoF/2);
				ratio = tmpxdmass/tmpxmass;
		
				if ratio < lowest_err
					tmp(1)=EigErrThreshold;
					tmp(2)=tmpxmass;
					tmp(3)=tmpxdmass;
					tmp(4)=tmpxmeanChi2;
					tmp(5)=tmpQ;
					tmp(6)=EigSpecThreshold;
					lowest_err = ratio;
				end
			end
		end
	end
        end
if strcmp(operator{1},'RWALL-POINT-PION_PS')==1
	clear lowest_errFpi;
	lowest_errFpi=1;

	clear tmpFpi;
	tmpFpi(1:5)=0;
	
	for EigthresholdFpi=1:10
	
		EigThresholdFpi=EigthresholdFpi*0.1;

		skip = false;
		
	for k=1:Nsamp


		xinvEigFpi=1./diagDFpi(k,:)';

		clear xinvCovFpi;
		xinvCovFpi(1:Trange,1:Trange)=0;

		for indx=1:Trange  
			if(EigErrFpi(indx)<EigThresholdFpi)
				xinvCovFpi = xinvCovFpi + xinvEigFpi(indx)*kron(VFpi(k,:,indx),VFpi(k,:,indx)');  
			end
		end

		xxsumFpi=sum(sum(xinvCovFpi));

		if xxsumFpi == 0
			skip=true;
			break;
		end
		
		xJackFpi=sum(xinvCovFpi*MeanJackFpi(k,:)')/xxsumFpi;

		xFpi(k)=xJackFpi;

		UnitVec=ones(Trange,1);
		xResid=xJackFpi*UnitVec-MeanJackFpi(k,:)';

		xchi2Fpi(k)=xResid'*xinvCovFpi*xResid;
		xchi2Fpi(k)=xchi2Fpi(k)/DoF;

		

	end

		if skip == false

			clear tmpxmeanChi2iFpi;
			tmpxmeanChi2Fpi=mean(xchi2Fpi);
			
			if tmpxmeanChi2Fpi >= 0 
			
				clear tmpxFpi;
				clear tmpxdFpi;
				clear tmpQFpi;
				clear ratioFpi;
	
				tmpxFpi = mean(xFpi);
				tmpxdFpi = sqrt(Nsamp-1)*std(xFpi,1);
				tmpQFpi=1-gammainc(tmpxmeanChi2Fpi*DoF/2,DoF/2);
				ratioFpi = tmpxdFpi/tmpxFpi;
		
				if ratioFpi < lowest_errFpi
					tmpFpi(1)=EigThresholdFpi;
					tmpFpi(2)=tmpxFpi;
					tmpFpi(3)=tmpxdFpi;
					tmpFpi(4)=tmpxmeanChi2Fpi;
					tmpFpi(5)=tmpQFpi;
					lowest_errFpi = ratioFpi;
				end
			end
		end
	end

end

	%%

	%J0Mass=jackknife(struct("quantity",Mpi,"N",Nsamp));
	mass(Tmin-Tminmin+1,1)=mean(Mpi);
	%mass(Tmin-Tminmin+1,2)=sqrt(cov(Mpi));
	%mass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(Mpi,1);
	mass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(Mpi,1);
	meanChi2=mean(chi2);
	mass(Tmin-Tminmin+1,3)=meanChi2;
	%mass(Tmin-Tminmin+1,4)=sqrt(cov(chi2));
	mass(Tmin-Tminmin+1,4)=1-gammainc(meanChi2*DoF/2,DoF/2);


    %xmass(Tmin-Tminmin+1,1)=mean(xMpi);
	%xmass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(xMpi,1);
	%xmass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(xMpi);
	%xmeanChi2=mean(xchi2);
	%xmass(Tmin-Tminmin+1,3)=xmeanChi2;
	%xmass(Tmin-Tminmin+1,4)=1-gammainc(xmeanChi2*DoF/2,DoF/2);


 	xmass(Tmin-Tminmin+1,1)=tmp(2);
	xmass(Tmin-Tminmin+1,2)=tmp(3);
	xmass(Tmin-Tminmin+1,3)=tmp(4);
	xmass(Tmin-Tminmin+1,4)=tmp(5);
	xmass(Tmin-Tminmin+1,5)=tmp(1);
	xmass(Tmin-Tminmin+1,6)=tmp(6);
	
if strcmp(operator{1},'RWALL-POINT-PION_PS')==1
	fpi(Tmin-Tminmin+1,1)=mean(Fpi);
	%mass(Tmin-Tminmin+1,2)=sqrt(cov(Mpi));
	%mass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(Mpi,1);
	fpi(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(Fpi,1);
	meanChi2Fpi=mean(chi2Fpi);
	fpi(Tmin-Tminmin+1,3)=meanChi2Fpi;
	%mass(Tmin-Tminmin+1,4)=sqrt(cov(chi2));
	fpi(Tmin-Tminmin+1,4)=1-gammainc(meanChi2Fpi*DoF/2,DoF/2);


    %xmass(Tmin-Tminmin+1,1)=mean(xMpi);
	%xmass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(xMpi,1);
	%xmass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(xMpi);
	%xmeanChi2=mean(xchi2);
	%xmass(Tmin-Tminmin+1,3)=xmeanChi2;
	%xmass(Tmin-Tminmin+1,4)=1-gammainc(xmeanChi2*DoF/2,DoF/2);


 	xfpi(Tmin-Tminmin+1,1)=tmpFpi(2);
	xfpi(Tmin-Tminmin+1,2)=tmpFpi(3);
	xfpi(Tmin-Tminmin+1,3)=tmpFpi(4);
	xfpi(Tmin-Tminmin+1,4)=tmpFpi(5);
	xfpi(Tmin-Tminmin+1,5)=tmpFpi(1);
	end

end

%jack_mass_filename="jack_mass.dat";
%jack_mass_file=fopen(jack_mass_filename,"w");
%fprintf(jack_mass_file,"Tmin %d\n", Tmin);
%for i=1:Nsamp
%	fprintf(jack_mass_file,"%d %.6e\n",i,Mpi(i));
%endfor
%fprintf(jack_mass_file,"Jackknife_Number Mass\n");
%fclose(jack_mass_file);
printf('Mpi:\n');
mass_filename=strcat(strcat(operator{1}, '_mass.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
mass_file=fopen(mass_filename,'w');

for i=1:Tminmax-Tminmin+1
	printf('No PCA: %d %.6e %.6e %.6e %.6e\n', i+Tminmin-1, mass(i,1), mass(i,2), mass(i,3), mass(i,4));
	fprintf(mass_file,'%d %.6e %.6e %.6e %.6e\n', i+Tminmin-1, mass(i,1), mass(i,2), mass(i,3), mass(i,4));
end
fprintf(mass_file,'Tmin Mass dMass Chi2 Q');
fclose(mass_file);

xmass_filename=strcat(strcat(operator{1}, '_mass_PCA.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
xmass_file=fopen(xmass_filename,'w');


for i=1:Tminmax-Tminmin+1
	printf('PCA: %d %.6e %.6e %.6e %.6e %.6e %.6e\n', i+Tminmin-1, xmass(i,1), xmass(i,2), xmass(i,3), xmass(i,4),xmass(i,5),xmass(i,6));
	fprintf(xmass_file,'%d %.6e %.6e %.6e %.6e %.6e %.6e\n', i+Tminmin-1, xmass(i,1), xmass(i,2), xmass(i,3), xmass(i,4),xmass(i,5),xmass(i,6));
end
fprintf(xmass_file,'Tmin Mass dMass Chi2 Q EigErrThreshold EigSpecThreshold');
fclose(xmass_file);

if strcmp(operator{1},'RWALL-POINT-PION_PS')==1

printf('Fpi:\n');

fpi_filename=strcat(strcat(operator{1}, '_fpi.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
fpi_file=fopen(fpi_filename,'w');

for i=1:Tminmax-Tminmin+1
	printf('No PCA: %d %.6e %.6e %.6e %.6e\n', i+Tminmin-1, fpi(i,1), fpi(i,2), fpi(i,3), fpi(i,4));
	fprintf(mass_file,'%d %.6e %.6e %.6e %.6e\n', i+Tminmin-1, fpi(i,1), fpi(i,2), fpi(i,3), fpi(i,4));
end
fprintf(fpi_file,'Tmin Fpi dFpi Chi2 Q');
fclose(fpi_file);

xfpi_filename=strcat(strcat(operator{1}, '_fpi_PCA.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
xfpi_file=fopen(xfpi_filename,'w');


for i=1:Tminmax-Tminmin+1
	printf('PCA: %d %.6e %.6e %.6e %.6e %.6e\n', i+Tminmin-1, xfpi(i,1), xfpi(i,2), xfpi(i,3),
        xfpi(i,4),xfpi(i,5));
	fprintf(xfpi_file,'%d %.6e %.6e %.6e %.6e %.6e\n', i+Tminmin-1, xfpi(i,1), xfpi(i,2),
        xfpi(i,3), xfpi(i,4),xfpi(i,5));
end
fprintf(xfpi_file,'Tmin Fpi dFpi Chi2 Q EigThreshold');
fclose(xfpi_file);
end



end
end
end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%for operator={'FPI','CPION_PS','NLPION_I5','EPION_PS','EOPION_PS'}
%for operator={'CORNER-POINT-RHO4','CORNER-POINT-RHO4_RHO10','CORNER-POINT-RHO4_RHO20','CORNER-POINT-RHO4_RHO30','CORNER-POINT-RHO','CORNER-POINT-RHO_RHO1','CORNER-RHO_RHO2','CORNER-RHO_RHO3','EOPION_SC','EPION_SC','CORNER-POINT-PION_SC','NLPION_IJ','WTAL-POINT-PION_SC'}
%for operator={'RWALL-POINT-PION_F0','RWALL-POINT-PION_A0'}
%for operator={'RWALL-POINT-PION_A0'}
for operator={}
%for operator={'C4RHO_RHO10','C4RHO_RHO20','C4RHO_RHO30'}
%for operator={'CPION_SC'}
%for operator={'CRHO_RHO1','CRHO_RHO2','CRHO_RHO3'}
%for operator={'EOPION_SC','EPION_SC','NLPION_IJ'}
%for operator={'NLPION_IJ'}


%for operator={'CPION_PS'}
%	for operator={'C4RHO_RHO10'}
%	for operator={'FPI'}
	%operator='FPI';
	%operator='CPION_PS';
	%operator='NLPION_I5';
	%operator='EPION_PS';
	%operator='EOPION_PS';

	fprintf('operator=%s\n',operator{1});

	clear DatVec;
        clear tmpDatVec;
	clear DatVev;
        clear tmpDatVev;
%	DatVec1 = dlmread(strcat('../raw_data/',operator{1},'_raw.',stream1,'.dat'));
%	DatVec2 = dlmread(strcat('../../raw_data/',operator{1},'_raw.',stream2,'.dat'));
%	DatVec3 = dlmread(strcat('../../raw_data/',operator{1},'_raw.',stream3,'.dat'));

	%tmpDatVec = dlmread(strcat('../../raw_data/',operator{1},'/',operator{1},'.',stream,'.dat'),' ');


	tmpDatVec=[];
	tmpDatVev=[];
	
	for st = 1:length(streams)

        clear x;
        clear y;
        clear a;

        switch operator{1}

          case 'CORNER-POINT-RHO4'
            x=strcat('../../../raw_data/CORNER-RHO4/CORNER-RHO4.',stream,'.dat');
            y=strcat('../../../raw_data/CORNER-POINT-RHO4/CORNER-POINT-RHO4.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];
          case 'CORNER-POINT-RHO'
            x=strcat('../../../raw_data/CORNER-RHO/CORNER-RHO.',stream,'.dat');
            y=strcat('../../../raw_data/CORNER-POINT-RHO/CORNER-POINT-RHO.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];
          case 'RWALL-POINT-RHO4'
            x=strcat('../../../raw_data/RWALL-RHO4/RWALL-RHO4.',stream,'.dat');
            y=strcat('../../../raw_data/RWALL-POINT-RHO4/RWALL-POINT-RHO4.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];
          case 'RWALL-POINT-RHO'
            x=strcat('../../../raw_data/RWALL-RHO/RWALL-RHO.',stream,'.dat');
            y=strcat('../../../raw_data/RWALL-POINT-RHO/RWALL-POINT-RHO.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];
          case 'WTAL-POINT-RHO4'
            x=strcat('../../../raw_data/WTAL-RHO4/WTAL-RHO4.',stream,'.dat');
            y=strcat('../../../raw_data/WTAL-POINT-RHO4/WTAL-POINT-RHO4.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];
          case 'WTAL-POINT-RHO'
            x=strcat('../../../raw_data/WTAL-RHO/WTAL-RHO.',stream,'.dat');
            y=strcat('../../../raw_data/WTAL-POINT-RHO/WTAL-POINT-RHO.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];

          case 'CORNER-POINT-RHO4_RHO10'
            x=strcat('../../../raw_data/CORNER-RHO4_RHO10/CORNER-RHO4_RHO10.',stream,'.dat');
            y=strcat('../../../raw_data/CORNER-POINT-RHO4_RHO10/CORNER-POINT-RHO4_RHO10.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];

          case 'CORNER-POINT-RHO4_RHO20'
            x=strcat('../../../raw_data/CORNER-RHO4_RHO20/CORNER-RHO4_RHO20.',stream,'.dat');
            y=strcat('../../../raw_data/CORNER-POINT-RHO4_RHO20/CORNER-POINT-RHO4_RHO20.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];
          case 'CORNER-POINT-RHO4_RHO30'
            x=strcat('../../../raw_data/CORNER-RHO4_RHO30/CORNER-RHO4_RHO30.',stream,'.dat');
            y=strcat('../../../raw_data/CORNER-POINT-RHO4_RHO30/CORNER-POINT-RHO4_RHO30.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];
          case 'CORNER-POINT-RHO_RHO1'
            x=strcat('../../../raw_data/CORNER-RHO_RHO1/CORNER-RHO_RHO1.',stream,'.dat');
            y=strcat('../../../raw_data/CORNER-POINT-RHO_RHO1/CORNER-POINT-RHO_RHO1.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];
          case 'CORNER-POINT-RHO_RHO2'
            x=strcat('../../../raw_data/CORNER-RHO_RHO2/CORNER-RHO_RHO2.',stream,'.dat');
            y=strcat('../../../raw_data/CORNER-POINT-RHO_RHO2/CORNER-POINT-RHO_RHO2.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];
          case 'CORNER-POINT-RHO_RHO3'
            x=strcat('../../../raw_data/CORNER-RHO_RHO3/CORNER-RHO_RHO3.',stream,'.dat');
            y=strcat('../../../raw_data/CORNER-POINT-RHO_RHO3/CORNER-POINT-RHO_RHO3.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];
          case 'CORNER-POINT-PION_SC'
            x=strcat('../../../raw_data/CORNER-PION_SC/CORNER-PION_SC.',stream,'.dat');
            y=strcat('../../../raw_data/CORNER-POINT-PION_SC/CORNER-POINT-PION_SC.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
            a=[load(x);load(y)];
         case 'WTAL-POINT-PION_SC'
            x=strcat('../../../raw_data/WTAL-PION_SC/WTAL-PION_SC.',stream,'.dat');
            y=strcat('../../../raw_data/WTAL-POINT-PION_SC/WTAL-POINT-PION_SC.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
            a=[load(x);load(y)];
         case 'RWALL-POINT-PION_F0'

            x=strcat('../../../raw_data/',operator{1},'/',operator{1},'.',streams{st},'.dat');
	    fprintf(strcat('Loading ',x,' \n'));
            a=load(x);


            x=strcat('../../../raw_data/',vev_operator,'/',vev_operator,'.',streams{st},'.dat');
	    fprintf(strcat('Loading ',x,' \n'));
            b=load(x);

		tmpDatVev=[tmpDatVev;b];
         otherwise  
	    x=strcat('../../../raw_data/',operator{1},'/',operator{1},'.',streams{st},'.dat');
	    fprintf(strcat('Loading ',x,' \n'));
            a=load(x);
        end



		tmpDatVec=[tmpDatVec;a];

	end

      clear ending;
      ending=length(tmpDatVec);
      clear cut;
      cut=ending;
      clear ending_vev;
      ending_vev=length(tmpDatVev);
      clear cut_vev;
      cut_vev=ending_vev;


 %     passed=false;
      for traj=1:length(tmpDatVec)
  %      printf('cut_traj=%d\n',cut_traj);
  %     printf('traj=%d\n',tmpDatVec(traj,1));
        %if (traj < cut_traj)
        %if (tmpDatVec(traj,1) < cut_traj)

  %      if (traj!=1)&& (tmpDatVec(traj-1,1) > tmpDatVec(traj,1))
  %        passed=true;
  %      end

        %if (((tmpDatVec(traj,4)==0)&&(tmpDatVec(traj,1) <= cut_traj)) && ((traj == 1) || ((traj!=1)&& (tmpDatVec(traj-1,1) < tmpDatVec(traj,1) ))))
        if ((tmpDatVec(traj,4)==0)&&(tmpDatVec(traj,1) <= cut_traj))
 

 %         if (mod(ending-traj,iBlocks)==0)
 %           cut = traj;
 %         else
%            fprintf('%d %d %f %d\n',traj,tmpDatVec(traj,1),tmpDatVec(traj,2),tmpDatVec(traj,4));
            cut = ending-iBlocks*(floor((ending-traj)/T/iBlocks)+1)*T+1;
 % end
        end
        %a=a+1;
      end

      disp('First Traj='),disp(tmpDatVec(cut,1));
      disp('Last Traj='),disp(tmpDatVec(ending,1));

      DatVec = tmpDatVec(cut:ending,2);


if strcmp(operator{1},'RWALL-POINT-PION_F0')==1

      for traj=1:length(tmpDatVev)
        if (tmpDatVev(traj,1) <= cut_traj)
            cut_vev = ending_vev-iBlocks*(floor((ending_vev-traj)/iBlocks)+1)+1;
        end
      end

  disp('VEV First Traj='),disp(tmpDatVev(cut_vev,1));
  disp('VEV Last Traj='),disp(tmpDatVev(ending_vev,1));
      DatVev = tmpDatVev(cut_vev:ending_vev,2);
        mean_vev2=mean(DatVev)**2;
else
  mean_vev2 = 0;
end


	%tmpDatVec=load(strcat('../../raw_data/',operator{1},'/',operator{1},'.',stream,'.dat'));

%        DatVec(:)=tmpDatVec(:,2);

        Ndat=length(DatVec);
	Nsamp=Ndat/T;

	clear xCorr;
	xCorr(1:Nsamp,1:T/2)=0;

	for k=1:Nsamp
		for i=1:T/2
			if(i~=T/2)
				xCorr(k,i)=0.5*(DatVec((k-1)*T+i+1)+DatVec((k-1)*T+T+1-i)); 
			else        
				xCorr(k,i)=DatVec((k-1)*T+i+1);
			end
		end
	end
	clear xEMass;
	xEMass(1:Nsamp,1:T/2)=0;


	clear xEMass2;
	xEMass2(1:Nsamp,1:T/2)=0;

	clear xMeanCorr;
	xMeanCorr=mean(xCorr);
	clear xdCorr;
	%xdCorr=sqrt(diag(cov(xCorr)));
	xdCorr=std(xCorr,1);

%x0=[1000, 0.4, 1, 0.5];
x0=[2.8e-9, 0.3, 2.8e-9, 0.2];

     %   x0=[0.4, 0.19, 0.03 0.26];
	for k=1:Nsamp
		for t=2:T/2-6
                %printf('%i\n',t);
			%m=fzero(@(m)cosh(m*(T/2-(t+1)))/cosh(m*(T/2-t))-xCorr(k,t+1)/xCorr(k,t),0.16);
			%m=fzero(@(m) ( cosh(m*(T/2-(t+1))) + cosh(m*(T/2-t)) )/( cosh(m*(T/2-t))+cosh(m*(T/2-t+1)) )-...
			%(xCorr(k,t)+xCorr(k,t+1))/(xCorr(k,t-1)+xCorr(k,t)),0.16);
		    	
        dt=[t-1, t, t+1, t+2];
        xdt=[t, t+1, t+2, t+3];
                        func=@(x) x(1)*cosh(x(2)*(dt-T/2)) + x(3)*cos(pi*dt).*cosh(x(4)*(dt-T/2)) - xMeanCorr(xdt);
	        	[m,fval,info]=fsolve(func,x0);
                %m=[0,0,0,0];
                        xEMass(k,t)=m(2);
                        xEMass2(k,t)=m(4);
		end
	end

	clear xMeanEMass;
	xMeanEMass=mean(xEMass);

	clear xdEMass;
	%xdEMass=sqrt(diag(cov(xEMass)));
	xdEMass=std(xEMass,1);

	clear xMeanEMass2;
	xMeanEMass2=mean(xEMass2);

	clear xdEMass2;
	%xdEMass=sqrt(diag(cov(xEMass)));
	xdEMass2=std(xEMass2,1);

	corr_filename=strcat(operator{1},'_corr.',stream,'.dat');
	corr_file=fopen(corr_filename,'w');

	for t=1:T/2
		fprintf(corr_file,'%d %.6e %.6e\n',t,xMeanCorr(t),xdCorr(t));
end
fprintf(corr_file,'t Corr dCorr\n');

fclose(corr_file);

emass_filename=strcat(operator{1},'_emass.',stream,'.dat');
emass_file=fopen(emass_filename,'w');
for t=2:T/2-6
	fprintf(emass_file,'%d %.6e %.6e\n',t,xMeanEMass(t),xdEMass(t));
end
fprintf(emass_file,'t EMass dEMass\n');
fclose(emass_file);

emass2_filename=strcat(operator{1},'_emass2.',stream,'.dat');
emass2_file=fopen(emass2_filename,'w');
for t=2:T/2-6
	fprintf(emass2_file,'%d %.6e %.6e\n',t,xMeanEMass2(t),xdEMass2(t));
end
fprintf(emass2_file,'t EMass_2 dEMass_2\n');
fclose(emass2_file);

%for iBlockSize=[10,8,6,4,2]
%for iBlockSize=[10,8]
for iBlockSize=[Nsamp/iBlocks]
%for iBlockSize=[1]

	fprintf('bin size=%d\n',iBlockSize);

	Nsamp=Ndat/T;
	%	iBlockSize=10;
	%iBlockSize=2;
	%iBlockSize=4;
	%iBlocks=floor(Nsamp/iBlockSize);

	
	iStart=Nsamp-iBlocks*iBlockSize + 1;
	iEnd=Nsamp;



	clear BlockxCorr;
	BlockxCorr(1:iBlocks,1:T/2)=0;

	clear BlockxVev;
	BlockxVev(1:iBlocks)=0;
	
        
        clear BlockxEMass;
	BlockxEMass(1:iBlocks,1:T/2)=0;

	clear BlockxEMass2;
	BlockxEMass2(1:iBlocks,1:T/2)=0;



	for i=1:iBlocks

		iMin=1+iBlockSize*(i-1);
		iMax=iMin+iBlockSize-1;
if iMin == iMax 
BlockxCorr(i,:)=xCorr(i,:);
if strcmp(operator{1},'RWALL-POINT-PION_F0')==1
BlockxVev(i)=DatVev(i);
end
else
		BlockxCorr(i,:)=mean(xCorr(iMin:iMax,:));
if strcmp(operator{1},'RWALL-POINT-PION_F0')==1
BlockxVev(i)=mean(DatVev(iMin:iMax));
end
end

Blockmean_vev2=mean(BlockxVev)**2;
x0=[2.8e-9, 0.3, 2.8e-9, 0.2];
%x0=[1000, 0.4, 1, 0.5];
      %  x0=[0.4, 0.19, 0.03 0.26];
		for t=2:T/2-6
			%m=fzero(@(m)cosh(m*(T/2-(t+1)))/cosh(m*(T/2-t))-xCorr(k,t+1)/xCorr(k,t),0.16);
			%m=fzero(@(m) ( cosh(m*(T/2-(t+1))) + cosh(m*(T/2-t)) )/( cosh(m*(T/2-t))+cosh(m*(T/2-t+1)) )-...
			%(BlockxCorr(i,t)+BlockxCorr(i,t+1))/(BlockxCorr(i,t-1)+BlockxCorr(i,t)),0.16);
			    	
        dt=[t-1, t, t+1, t+2];
        xdt=[t, t+1, t+2, t+3];
                        func=@(x) x(1)*cosh(x(2)*(dt-T/2)) + x(3)*cos(pi*dt).*cosh(x(4)*(dt-T/2)) -BlockxCorr(xdt);
	        	[m,fval,info]=fsolve(func,x0);		
                        %m=[0,0,0,0];
                        BlockxEMass(i,t)=m(2);
                        BlockxEMass2(i,t)=m(4);
		end

	end
	clear BlockxMeanCorr;
	clear BlockxdCorr;
	clear BlockxMeanEMass;
	clear BlockxdEMass;

	clear BlockxMeanEMass2;
	clear BlockxdEMass2;
	BlockxMeanCorr=mean(BlockxCorr);
	BlockxMeanEMass=mean(BlockxEMass);
	BlockxMeanEMass2=mean(BlockxEMass2);


        BlockxdCorr(1:T/2)=0;
        BlockxdEMass(1:T/2)=0;
        BlockxdEMass2(1:T/2)=0;
        
if strcmp(operator{1},'RWALL-POINT-PION_F0')==1
for i=1:iBlocks

  clear JackBlockxVev;
  clear JackBlockxCorr;
  clear JackBlockxEMass;
  clear JackBlockxEMass2;

  tempvev=BlockxVev;
  tempvev(i)=[];
  JackBlockxVev = mean(tempvev);

  tempcorr=BlockxCorr;
  tempcorr(i,:)=[];
  JackBlockxCorr(:)=mean(tempcorr);

  JackBlockxEMass(1:T/2)=0;
  JackBlockxEMass2(1:T/2)=0;

  for t=2:T/2-6

      dt=[t-1, t, t+1, t+2];
      xdt=[t, t+1, t+2, t+3];
      func=@(x) x(1)*cosh(x(2)*(dt-T/2)) +x(3)*cos(pi*dt).*cosh(x(4)*(dt-T/2))...
      - (JackBlockxCorr(xdt) - JackBlockxVev**2 );
      [m,fval,info]=fsolve(func,x0);		
        %m=[0,0,0,0];
      JackBlockxEMass(t)=m(2);
      JackBlockxEMass2(t)=m(4);


  end
  
  for t=1:T/2
    BlockxdCorr(t)=BlockxdCorr(t)+((JackBlockxCorr(t)-JackBlockxVev**2)-(BlockxMeanCorr(t)-Blockmean_vev2))**2;
    BlockxdEMass(t)=BlockxdEMass(t)+(JackBlockxEMass(t)-BlockxMeanEMass(t))**2;
    BlockxdEMass2(t)=BlockxdEMass2(t)+(JackBlockxEMass2(t)-BlockxMeanEMass2(t))**2;
  end

end

for t=1:T/2
 BlockxdCorr(t)=sqrt(BlockxdCorr(t)/(iBlocks)*(iBlocks-1));
 BlockxdEMass(t)=sqrt(BlockxdEMass(t)/(iBlocks)*(iBlocks-1));
 BlockxdEMass2(t)=sqrt(BlockxdEMass(t)/(iBlocks)*(iBlocks-1));
end


else
      BlockxdCorr=std(BlockxCorr,1);
	BlockxdEMass=std(BlockxEMass,1);
	BlockxdEMass2=std(BlockxEMass2,1);
end

	bin_corr_filename=strcat(operator{1},'_corr.bin',int2str(iBlockSize*sampling_step),'.',stream,'.dat');
	bin_corr_file=fopen(bin_corr_filename,'w');

	for t=1:T/2
		fprintf(bin_corr_file,'%d %.6e %.6e\n',t,BlockxMeanCorr(t)-Blockmean_vev2,BlockxdCorr(t));
end
fprintf(bin_corr_file,'t Corr dCorr\n');

fclose(corr_file);

clear FitFunc;
FitFunc=@(x,p) p(1)*(cosh(p(2)*(x-T/2)) + p(3)*cos(pi*x).*cosh(p(4)*(x-T/2)));

Tmaxmin=T/2-14;
Tmaxmax=T/2;

for Tmax=Tmaxmin:Tmaxmax
printf('Tmax=%d\n',Tmax);

Tminmin=Tmax-17;
Tminmax=Tmax-4;
    clear mass1;
    clear mass2;
    mass1(1:Tminmax-Tminmin+1,3)=0;
    mass2(1:Tminmax-Tminmin+1,3)=0;

  for Tmin=Tminmin:Tminmax
    clear xt;
    clear corr;
    clear corr_err;
    clear weights;

    xt=[Tmin:1:Tmax]';
    corr=[BlockxMeanCorr(Tmin:Tmax).-Blockmean_vev2]';
    weights=[1./BlockxdCorr(Tmin:Tmax)]';

    m0=0.3;
    c0=1e-9;

    m1=0.2;
    c1=-0.01;

    tol=1e-16;
    niter=10000;

    [f,p,cvg,iter,corp,covp,covr,stdresid,Z,r2]=leasqr(xt,corr,[c0,m0,c1,m1],FitFunc,tol,niter,weights);

  
    mass1(Tmin-Tminmin+1,1)=p(2);
    mass1(Tmin-Tminmin+1,2)=sqrt(covp(2,2));
    mass1(Tmin-Tminmin+1,3)=sum((corr-FitFunc(xt,p)).^2.*(weights.^2))/(Tmax-Tmin-1);
    
    mass2(Tmin-Tminmin+1,1)=p(4);
    mass2(Tmin-Tminmin+1,2)=sqrt(covp(4,4));
    mass2(Tmin-Tminmin+1,3)=sum((corr-FitFunc(xt,p)).^2.*(weights.^2))/(Tmax-Tmin-1);


  end

printf('M1 (corr fit):\n');
m1_filename=strcat(strcat(operator{1}, '_mass_corrfit.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
m1_file=fopen(m1_filename,'w');

for i=1:Tminmax-Tminmin+1
	printf('No PCA: %d %.6e %.6e %.6e\n', i+Tminmin-1, mass1(i,1), mass1(i,2), mass1(i,3));
    fprintf(m1_file,'%d %.6e %.6e %.6e\n', i+Tminmin-1, mass1(i,1), mass1(i,2), mass1(i,3));
end
fprintf(m1_file,'Tmin Mass dMass Chi2');
fclose(m1_file);

printf('M2 (corr fit):\n');
m2_filename=strcat(strcat(operator{1}, '_mass2_corrfit.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
m2_file=fopen(m2_filename,'w');

for i=1:Tminmax-Tminmin+1
	printf('No PCA: %d %.6e %.6e %.6e\n', i+Tminmin-1, mass2(i,1), mass2(i,2), mass2(i,3));
    fprintf(m2_file,'%d %.6e %.6e %.6e\n', i+Tminmin-1, mass2(i,1), mass2(i,2), mass2(i,3));
end
fprintf(m2_file,'Tmin Mass dMass Chi2');
fclose(m2_file);




end




bin_emass_filename=strcat(operator{1},'_emass.bin',int2str(iBlockSize*sampling_step),'.',stream,'.dat');
bin_emass_file=fopen(bin_emass_filename,'w');
for t=2:T/2-6
	fprintf(bin_emass_file,'%d %.6e %.6e\n',t,BlockxMeanEMass(t),BlockxdEMass(t));
end
fprintf(bin_emass_file,'t EMass dEMass\n');
fclose(bin_emass_file);



bin_emass2_filename=strcat(operator{1},'_emass2.bin',int2str(iBlockSize*sampling_step),'.',stream,'.dat');
bin_emass2_file=fopen(bin_emass2_filename,'w');
for t=2:T/2-6
	fprintf(bin_emass2_file,'%d %.6e %.6e\n',t,BlockxMeanEMass2(t),BlockxdEMass2(t));
end
fprintf(bin_emass2_file,'t EMass_2 dEMass_2\n');
fclose(bin_emass2_file);

%continue;
%switch operator{1}
%  case {'C4RHO_RHO10','C4RHO_RHO20','C4RHO_RHO30'}
%Tmaxmin=38;
%Tmaxmax=40;
%  case {'CPION_SC'}
%Tmaxmin=42;
%Tmaxmax=42;

 % case {'CRHO_RHO1','CRHO_RHO2','CRHO_RHO3'}

%Tmaxmin=34;
%Tmaxmax=35;


 % case {'EOPION_SC','EPION_SC','NLPION_IJ'}
%Tmaxmin=44;
%Tmaxmax=44;
%otherwise

%end

%'C4RHO_RHO10','C4RHO_RHO20','C4RHO_RHO30'
%Tmaxmin=38;
%Tmaxmax=42;

%'CPION_SC'
%Tmaxmin=42;
%Tmaxmax=42;
%'CRHO_RHO1','CRHO_RHO2','CRHO_RHO3'
%Tmaxmin=34;
%Tmaxmax=35;

% 'EOPION_SC','EPION_SC','NLPION_IJ'
%Tmaxmin=44;
%Tmaxmax=44;


%Tmaxmin=Tminmax+5;
%Tmaxmin=40;

%Tmaxmin=47;
%Tmaxmax=47;

Tmaxmin=T/2-14;
Tmaxmax=T/2-3;




for Tmax=Tmaxmin:Tmaxmax
	printf('Tmax=%d\n',Tmax);
%Tminmin=Tmax-10;

%'C4RHO_RHO10','C4RHO_RHO20','C4RHO_RHO30'
Tminmin=Tmax-14;
Tminmax=Tmax-3;


%'CPION_SC'
%Tminmin=Tmax-10;
%Tminmax=Tmax-4;


%'CRHO_RHO1','CRHO_RHO2','CRHO_RHO3'
%Tminmin=Tmax-10;
%Tminmax=Tmax-4;


% 'EOPION_SC','EPION_SC','NLPION_IJ'
%Tminmin=Tmax-10;
%Tminmax=Tmax-4;

%Tminmin=37;
%Tminmax=37;

	clear mass;
	clear fpi;
	clear xmass;
	clear xfpi;
	mass(1:Tminmax-Tminmin+1,1:4)=0;
	xmass(1:Tminmax-Tminmin+1,1:5)=0;

	fpi(1:Tminmax-Tminmin+1,1:4)=0;
	xfpi(1:Tminmax-Tminmin+1,1:5)=0;
	for Tmin=Tminmin:Tminmax

		printf('Tmin=%d\n',Tmin);

		Trange=Tmax-Tmin+1;


		DoF=Trange-1;




		% We will fit on time slices from tmin to tmax



		clear tmpCorr;
		%tmpCorr(1:iEnd-iStart+1,1:Trange+1)=xCorr(iStart:iEnd,Tmin:Tmax+1);
		tmpCorr(1:iEnd-iStart+1,1:Trange+3)=xCorr(iStart:iEnd,Tmin-1:Tmax+2);
                
		%tmpCorr(:,:)=xCorr(iStart:iEnd,Tmin:Tmax+1);
		clear BlockCorr;
		%BlockCorr(1:iBlocks,1:Trange+1)=0;
		BlockCorr(1:iBlocks,1:Trange+3)=0;
		clear BlockVev;
		%BlockCorr(1:iBlocks,1:Trange+1)=0;
		BlockVev(1:iBlocks)=0;

		for i=1:iBlocks

			iMin=1+iBlockSize*(i-1);
			iMax=iMin+iBlockSize-1;
if iMin == iMax

			BlockCorr(i,:)=tmpCorr(i,:);



if strcmp(operator{1},'RWALL-POINT-PION_F0')==1
BlockVev(i)=DatVev(i);
end
else
			BlockCorr(i,:)=mean(tmpCorr(iMin:iMax,:));



if strcmp(operator{1},'RWALL-POINT-PION_F0')==1
BlockVev(i)=mean(DatVev(iMin:iMax));
end
end
	end

	clear Corr;
	Corr=BlockCorr(:,:);

	clear Vev;
	Vev=BlockVev(:);
	Nsamp=iBlocks;

	% Folded Corr now has in a given column "i=t" the correlator after folding 
	% with Nsample rows; t=1,2,...T/2; t=T/2 is not folded

	% We prepare Nsample jackknifed correlators J1corr(1:Nsample-1,tmin:tmax,1:Nsample) 
	% from the original folded Corr in the range tmin to tmax; each J1corr labeled with
	% its last column index with 1,2,...Nsample will produce a jackknifed correlator
	% to estimate the covariance matrix

	% select J1corr(:,:,k) and calculate jackknifed Mpi estimate labeled by k
	clear JackMass;
	clear JackMass2;
	JackMass(1:Nsamp-1,1:Trange)=0;
	JackMass2(1:Nsamp-1,1:Trange)=0;

	clear J1Corr;
	clear J2Corr;
	clear avJ2Corr;
	clear CovMass;
	clear CovMass2;
	CovMass=zeros(Nsamp,Trange,Trange);
	CovMass2=zeros(Nsamp,Trange,Trange);
	clear MeanJackMass;
	clear MeanJackMass2;
	MeanJackMass(1:Nsamp,1:Trange)=0;
	MeanJackMass2(1:Nsamp,1:Trange)=0;
	clear iCovMass;
	clear iCovMass2;
	clear invCovM;
	clear invCovM2;
	clear JackMrho;
	clear JackMrho2;
	clear Resid;
	clear Resid2;


	clear J1Vev;
	clear J2Vev;
	clear avJ2Vev;


	clear V;
	V=zeros(Nsamp,Trange,Trange);
	clear D;
	clear V2;
	V2=zeros(Nsamp,Trange,Trange);
	clear D2;
	clear diagD;
	clear diagD2;
	diagD(1:Nsamp,1:Trange)=0;
	diagD2(1:Nsamp,1:Trange)=0;
	
	clear Mrho;
	clear Mrho2;
	Mrho(1:Nsamp)=0;
        Mrho2(1:Nsamp)=0;

	clear chi2;
	clear chi22;
	chi2(1:Nsamp)=0;
	chi22(1:Nsamp)=0;
%	clear DD;
%	DD(1:Nsamp,1:Trange)=0;
%x0=[1000, 0.4, 1, 0.5];
x0=[2.8e-9, 0.36, 2.8e-9, 0.26];
        %x0=[0.4, 0.19, 0.03 0.26];
	for k=1:Nsamp
		for i=1:Nsamp-1    
			J1Corr=Corr;
			J1Corr(k,:)=[];
			J2Corr=J1Corr;
			J2Corr(i,:)=[];

			avJ2Corr=mean(J2Corr);


                        J1Vev=Vev;
                        J1Vev(k)=[];
                        J2Vev=J1Vev;
                        J2Vev(i)=[];
                        if strcmp(operator{1},'RWALL-POINT-PION_F0')==1
			avJ2Vev=mean(J2Vev);
                        else
                        avJ2Vev=0;
                        end



			for dt=1:Trange

				t0=Tmin+dt-1;

				%x=fzero(@(x)cosh(x*(T/2-(t+1)))/cosh(x*(T/2-t))-avJ2Corr(dt+1)/avJ2Corr(dt),0.16);   
				%x=fzero(@(x)( cosh(x*(T/2-(t+1))) + cosh(x*(T/2-t)) )/( cosh(x*(T/2-t)) + cosh(x*(T/2-t+1)) )-...
				%( avJ2Corr(dt+1)+avJ2Corr(dt+2) )/( avJ2Corr(dt+1)+avJ2Corr(dt) ),0.16);   
        	                t=[t0-1, t0, t0+1 t0+2];
                                xdt=[dt, dt+1, dt+2, dt+3];
                                FitFunc=@(x) x(1)*cosh(x(2)*(t-T/2)) + x(3)*cos(pi*t).*cosh(x(4)*(t-T/2)) - (avJ2Corr(xdt)+avJ2Vev**2);
		                %x=fsolve(FitFunc,x0);
		                [x,fval,info]=fsolve(FitFunc,x0);

                                JackMass(i,dt)=x(2);
                                JackMass2(i,dt)=x(4);

                        
                        end

		end

		%CovMass(k,:,:)=(Nsamp-2)*cov(JackMass);

		MeanJackMass(k,:)=mean(JackMass);
		clear tmpCovMass;
		tmpCovMass=(Nsamp-2)*(Nsamp-2)*cov(JackMass)/(Nsamp-1);
		CovMass(k,:,:)=tmpCovMass;
		[V(k,:,:),D]=eig(tmpCovMass);
        diagD(k,:)=diag(D)';
		iCovMass=inv(tmpCovMass);
		invCovM=iCovMass;
		xxsum=sum(sum(invCovM));

		JackMrho=sum(invCovM*MeanJackMass(k,:)')/xxsum;
		Mrho(k)=JackMrho;

		UnitVec=ones(Trange,1);
		Resid=JackMrho*UnitVec-MeanJackMass(k,:)';

		chi2(k)=Resid'*invCovM*Resid;
		chi2(k)=chi2(k)/DoF;


		MeanJackMass2(k,:)=mean(JackMass2);
		clear tmpCovMass2;
		tmpCovMass2=(Nsamp-2)*(Nsamp-2)*cov(JackMass2)/(Nsamp-1);
		CovMass2(k,:,:)=tmpCovMass2;
		[V2(k,:,:),D2]=eig(tmpCovMass2);
        diagD2(k,:)=diag(D2)';
		iCovMass2=inv(tmpCovMass2);
		invCovM2=iCovMass2;
		xxsum=sum(sum(invCovM2));

		JackMrho2=sum(invCovM2*MeanJackMass2(k,:)')/xxsum;
		Mrho2(k)=JackMrho2;

		UnitVec=ones(Trange,1);
		Resid2=JackMrho2*UnitVec-MeanJackMass2(k,:)';

		chi22(k)=Resid2'*invCovM2*Resid2;
		chi22(k)=chi22(k)/DoF;
	end
	
    clear EigErr;
    %EigErr=sqrt(Nsamp-1)*std(DD,1,1)'./mean(DD)';
    EigErr=sqrt(Nsamp-1)*std(diagD,1,1)'./mean(diagD)';
    
    clear EigErr2;
    EigErr2=sqrt(Nsamp-1)*std(diagD2,1,1)'./mean(diagD2)';
    %EigErr=sqrt(Nsamp-1)*std(diagD,0,1)'./mean(diagD)';

	clear lowest_err;
	lowest_err=1;

	clear tmp;
	tmp(1:5)=0;
	
	for Eigthreshold=1:10
	
		EigThreshold=Eigthreshold*0.1;

		skip = false;
		
	for k=1:Nsamp


		xinvEig=1./diagD(k,:)';

		clear xinvCovM;
		xinvCovM(1:Trange,1:Trange)=0;

		for indx=1:Trange  
			if(EigErr(indx)<EigThreshold)
				xinvCovM = xinvCovM + xinvEig(indx)*kron(V(k,:,indx),V(k,:,indx)');  
			end
		end

		xxsum=sum(sum(xinvCovM));

		if xxsum == 0
			skip=true;
			break;
		end
		
		xJackMrho=sum(xinvCovM*MeanJackMass(k,:)')/xxsum;

		xMrho(k)=xJackMrho;

		UnitVec=ones(Trange,1);
		xResid=xJackMrho*UnitVec-MeanJackMass(k,:)';

		xchi2(k)=xResid'*xinvCovM*xResid;
		xchi2(k)=xchi2(k)/DoF;

		

	end

		if skip == false

			clear tmpxmeanChi2;
			tmpxmeanChi2=mean(xchi2);
			
			if tmpxmeanChi2 >= 0 
			
				clear tmpxmass;
				clear tmpxdmass;
				clear tmpQ;
				clear ratio;
	
				tmpxmass = mean(xMrho);
				tmpxdmass = sqrt(Nsamp-1)*std(xMrho,1);
				tmpQ=1-gammainc(tmpxmeanChi2*DoF/2,DoF/2);
				ratio = tmpxdmass/tmpxmass;
		
				if ratio < lowest_err
					tmp(1)=EigThreshold;
					tmp(2)=tmpxmass;
					tmp(3)=tmpxdmass;
					tmp(4)=tmpxmeanChi2;
					tmp(5)=tmpQ;
					lowest_err = ratio;
				end
			end
		end
	end
	clear lowest_err2;
	lowest_err2=1;

	clear tmp2;
	tmp2(1:5)=0;
	
	for Eigthreshold2=1:10
	
		EigThreshold2=Eigthreshold2*0.1;

		skip2 = false;
		
	for k=1:Nsamp


		xinvEig2=1./diagD2(k,:)';

		clear xinvCov2;
		xinvCov2(1:Trange,1:Trange)=0;

		for indx=1:Trange  
			if(EigErr2(indx)<EigThreshold2)
				xinvCov2 = xinvCov2 + xinvEig2(indx)*kron(V2(k,:,indx),V2(k,:,indx)');  
			end
		end

		xxsum2=sum(sum(xinvCov2));

		if xxsum2 == 0
			skip2=true;
			break;
		end
		
		xJackMrho2=sum(xinvCov2*MeanJackMass2(k,:)')/xxsum2;

		xMrho2(k)=xJackMrho2;

		UnitVec=ones(Trange,1);
		xResid2=xJackMrho2*UnitVec-MeanJackMass2(k,:)';

		xchi22(k)=xResid2'*xinvCov2*xResid2;
		xchi22(k)=xchi22(k)/DoF;

		

	end

		if skip2 == false

			clear tmpxmeanChi22;
			tmpxmeanChi22=mean(xchi22);
			
			if tmpxmeanChi22 >= 0 
			
				clear tmpxmass2;
				clear tmpxdmass2;
				clear tmpQ2;
				clear ratio2;
	
				tmpxmass2 = mean(xMrho2);
				tmpxdmass2 = sqrt(Nsamp-1)*std(xMrho2,1);
				tmpQ2=1-gammainc(tmpxmeanChi22*DoF/2,DoF/2);
				ratio2 = tmpxdmass2/tmpxmass2;
		
				if ratio2 < lowest_err2
					tmp2(1)=EigThreshold2;
					tmp2(2)=tmpxmass2;
					tmp2(3)=tmpxdmass2;
					tmp2(4)=tmpxmeanChi22;
					tmp2(5)=tmpQ2;
					lowest_err2 = ratio2;
				end
			end
		end
	end


	%%

	%J0Mass=jackknife(struct("quantity",Mpi,"N",Nsamp));

	mass(Tmin-Tminmin+1,1)=mean(Mrho);
	%mass(Tmin-Tminmin+1,2)=sqrt(cov(Mpi));
	%mass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(Mpi,1);
	mass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(Mrho,1);
	meanChi2=mean(chi2);
	mass(Tmin-Tminmin+1,3)=meanChi2;
	%mass(Tmin-Tminmin+1,4)=sqrt(cov(chi2));
	mass(Tmin-Tminmin+1,4)=1-gammainc(meanChi2*DoF/2,DoF/2);


    %xmass(Tmin-Tminmin+1,1)=mean(xMpi);
	%xmass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(xMpi,1);
	%xmass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(xMpi);
	%xmeanChi2=mean(xchi2);
	%xmass(Tmin-Tminmin+1,3)=xmeanChi2;
	%xmass(Tmin-Tminmin+1,4)=1-gammainc(xmeanChi2*DoF/2,DoF/2);


 	xmass(Tmin-Tminmin+1,1)=tmp(2);
	xmass(Tmin-Tminmin+1,2)=tmp(3);
	xmass(Tmin-Tminmin+1,3)=tmp(4);
	xmass(Tmin-Tminmin+1,4)=tmp(5);
	xmass(Tmin-Tminmin+1,5)=tmp(1);



	mass2(Tmin-Tminmin+1,1)=mean(Mrho2);
	%mass(Tmin-Tminmin+1,2)=sqrt(cov(Mpi));
	%mass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(Mpi,1);
	mass2(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(Mrho2,1);
	meanChi22=mean(chi22);
	mass2(Tmin-Tminmin+1,3)=meanChi22;
	%mass(Tmin-Tminmin+1,4)=sqrt(cov(chi2));
	mass2(Tmin-Tminmin+1,4)=1-gammainc(meanChi22*DoF/2,DoF/2);


    %xmass(Tmin-Tminmin+1,1)=mean(xMpi);
	%xmass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(xMpi,1);
	%xmass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(xMpi);
	%xmeanChi2=mean(xchi2);
	%xmass(Tmin-Tminmin+1,3)=xmeanChi2;
	%xmass(Tmin-Tminmin+1,4)=1-gammainc(xmeanChi2*DoF/2,DoF/2);


 	xmass2(Tmin-Tminmin+1,1)=tmp2(2);
	xmass2(Tmin-Tminmin+1,2)=tmp2(3);
	xmass2(Tmin-Tminmin+1,3)=tmp2(4);
	xmass2(Tmin-Tminmin+1,4)=tmp2(5);
	xmass2(Tmin-Tminmin+1,5)=tmp2(1);
end
%jack_mass_filename="jack_mass.dat";
%jack_mass_file=fopen(jack_mass_filename,"w");
%fprintf(jack_mass_file,"Tmin %d\n", Tmin);
%for i=1:Nsamp
%	fprintf(jack_mass_file,"%d %.6e\n",i,Mpi(i));
%endfor
%fprintf(jack_mass_file,"Jackknife_Number Mass\n");
%fclose(jack_mass_file);
printf('Mrho:\n');
mass_filename=strcat(strcat(operator{1}, '_mass.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
mass_file=fopen(mass_filename,'w');

for i=1:Tminmax-Tminmin+1
	printf('No PCA: %d %.6e %.6e %.6e %.6e\n', i+Tminmin-1, mass(i,1), mass(i,2), mass(i,3), mass(i,4));
	fprintf(mass_file,'%d %.6e %.6e %.6e %.6e\n', i+Tminmin-1, mass(i,1), mass(i,2), mass(i,3), mass(i,4));
end
fprintf(mass_file,'Tmin Mass dMass Chi2 Q');
fclose(mass_file);

xmass_filename=strcat(strcat(operator{1}, '_mass_PCA.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
xmass_file=fopen(xmass_filename,'w');


for i=1:Tminmax-Tminmin+1
	printf('PCA: %d %.6e %.6e %.6e %.6e %.6e\n', i+Tminmin-1, xmass(i,1), xmass(i,2), xmass(i,3), xmass(i,4),xmass(i,5));
	fprintf(xmass_file,'%d %.6e %.6e %.6e %.6e %.6e\n', i+Tminmin-1, xmass(i,1), xmass(i,2), xmass(i,3), xmass(i,4),xmass(i,5));
end
fprintf(xmass_file,'Tmin Mass dMass Chi2 Q EigThreshold');
fclose(xmass_file);


printf('Mrho2:\n');
mass2_filename=strcat(strcat(operator{1}, '_mass2.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
mass2_file=fopen(mass2_filename,'w');

for i=1:Tminmax-Tminmin+1
	printf('No PCA: %d %.6e %.6e %.6e %.6e\n', i+Tminmin-1, mass2(i,1), mass2(i,2), mass2(i,3),mass2(i,4));
	fprintf(mass2_file,'%d %.6e %.6e %.6e %.6e\n', i+Tminmin-1, mass2(i,1), mass2(i,2), mass2(i,3),mass2(i,4));
end
fprintf(mass2_file,'Tmin Mass_2 dMass_2 Chi2 Q');
fclose(mass2_file);

xmass2_filename=strcat(strcat(operator{1}, '_mass2_PCA.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
xmass2_file=fopen(xmass2_filename,'w');


for i=1:Tminmax-Tminmin+1
	printf('PCA: %d %.6e %.6e %.6e %.6e %.6e\n', i+Tminmin-1, xmass2(i,1), xmass2(i,2), xmass2(i,3), xmass2(i,4),xmass2(i,5));
	fprintf(xmass2_file,'%d %.6e %.6e %.6e %.6e %.6e\n', i+Tminmin-1, xmass2(i,1), xmass2(i,2), xmass2(i,3), xmass2(i,4),xmass2(i,5));
end
fprintf(xmass2_file,'Tmin Mass_2 dMass_2 Chi2 Q EigThreshold');
fclose(xmass2_file);



end
end
end


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%for operator={'FPI','CPION_PS','NLPION_I5','EPION_PS','EOPION_PS'}
%for operator={'C4RHO_RHO10','C4RHO_RHO20','C4RHO_RHO30','CPION_SC','CRHO_RHO1','CRHO_RHO2','CRHO_RHO3','EOPION_SC','EPION_SC','NLPION_IJ'}
%for operator={'CORNER-POINT-NUCL','ENUCL','EONUCL','WTAL-POINT-NUCL'}
for operator={}
%for operator={'C4RHO_RHO10','C4RHO_RHO20','C4RHO_RHO30'}
%for operator={'CPION_SC'}
%for operator={'CRHO_RHO1','CRHO_RHO2','CRHO_RHO3'}
%for operator={'EOPION_SC','EPION_SC','NLPION_IJ'}
%for operator={'NLPION_IJ'}


%for operator={'CPION_PS'}
%	for operator={'C4RHO_RHO10'}
%	for operator={'FPI'}
	%operator='FPI';
	%operator='CPION_PS';
	%operator='NLPION_I5';
	%operator='EPION_PS';
	%operator='EOPION_PS';

	fprintf('operator=%s\n',operator{1});

	clear DatVec;
        clear tmpDatVec;
%	DatVec1 = dlmread(strcat('../raw_data/',operator{1},'_raw.',stream1,'.dat'));
%	DatVec2 = dlmread(strcat('../../raw_data/',operator{1},'_raw.',stream2,'.dat'));
%	DatVec3 = dlmread(strcat('../../raw_data/',operator{1},'_raw.',stream3,'.dat'));

	%tmpDatVec = dlmread(strcat('../../raw_data/',operator{1},'/',operator{1},'.',stream,'.dat'),' ');


	tmpDatVec=[];
	
	for st = 1:length(streams)

        clear x;
        clear y;
        clear a;

        switch operator{1}
          case 'CORNER-POINT-NUCL'
            x=strcat('../../../raw_data/CORNER-NUCL/CORNER-NUCL.',stream,'.dat');
            y=strcat('../../../raw_data/CORNER-POINT-NUCL/CORNER-POINT-NUCL.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];
          case 'WTAL-POINT-NUCL'
            x=strcat('../../../raw_data/WTAL-NUCL/WTAL-NUCL.',stream,'.dat');
            y=strcat('../../../raw_data/WTAL-POINT-NUCL/WTAL-POINT-NUCL.',stream,'.dat');
	    fprintf(strcat('Loading ',x,' and ',y,' \n'));
	    a=[load(x);load(y)];
          otherwise  
	    x=strcat('../../../raw_data/',operator{1},'/',operator{1},'.',streams{st},'.dat');
	    fprintf(strcat('Loading ',x,' \n'));
            a=load(x);
        end



		tmpDatVec=[tmpDatVec;a];

	end

      clear ending;
      ending=length(tmpDatVec);
      clear cut;
      cut=ending;

    %  clear a;
    %  a=1;

 %     passed=false;
      for traj=1:length(tmpDatVec)
  %      printf('cut_traj=%d\n',cut_traj);
  %     printf('traj=%d\n',tmpDatVec(traj,1));
        %if (traj < cut_traj)
        %if (tmpDatVec(traj,1) < cut_traj)

%        if (traj!=1)&& (tmpDatVec(traj-1,1) > tmpDatVec(traj,1))
 %         passed=true;
  %      end

        %if (((tmpDatVec(traj,4)==0)&&(tmpDatVec(traj,1) <= cut_traj)) && ((traj == 1) || ((traj!=1)&& (tmpDatVec(traj-1,1) < tmpDatVec(traj,1) ))))
        if ((tmpDatVec(traj,4)==0)&&(tmpDatVec(traj,1) <= cut_traj))
 

 %         if (mod(ending-traj,iBlocks)==0)
 %           cut = traj;
 %         else
%            fprintf('%d %d %f %d\n',traj,tmpDatVec(traj,1),tmpDatVec(traj,2),tmpDatVec(traj,4));
            cut = ending-iBlocks*(floor((ending-traj)/T/iBlocks)+1)*T+1;
 % end
        end
        %a=a+1;
      end

      disp('First Traj='),disp(tmpDatVec(cut,1));
      disp('Last Traj='),disp(tmpDatVec(ending,1));

      DatVec = tmpDatVec(cut:ending,2);




	%tmpDatVec=load(strcat('../../raw_data/',operator{1},'/',operator{1},'.',stream,'.dat'));

%        DatVec(:)=tmpDatVec(:,2);

        Ndat=length(DatVec);
	Nsamp=Ndat/T;

	clear xCorr;
	xCorr(1:Nsamp,1:T/2)=0;

	for k=1:Nsamp
		for i=1:T/2
%			if(i~=T/2)
%				xCorr(k,i)=0.5*(DatVec((k-1)*T+i+1)+DatVec((k-1)*T+T+1-i)); 
%			else        
%				xCorr(k,i)=DatVec((k-1)*T+i+1);
%			end

 xCorr(k,i)=DatVec((k-1)*T+i+1);
		end
	end
	clear xEMass;
	xEMass(1:Nsamp,1:T/2)=0;


	clear xEMass2;
	xEMass2(1:Nsamp,1:T/2)=0;

	clear xMeanCorr;
	xMeanCorr=mean(xCorr);
	clear xdCorr;
	%xdCorr=sqrt(diag(cov(xCorr)));
	xdCorr=std(xCorr,1);

        x0=[100, 0.4, 100,0.4];
	for k=1:Nsamp
		for t=2:T/2-6
                %printf('%i\n',t);
			%m=fzero(@(m)cosh(m*(T/2-(t+1)))/cosh(m*(T/2-t))-xCorr(k,t+1)/xCorr(k,t),0.16);
			%m=fzero(@(m) ( cosh(m*(T/2-(t+1))) + cosh(m*(T/2-t)) )/( cosh(m*(T/2-t))+cosh(m*(T/2-t+1)) )-...
			%(xCorr(k,t)+xCorr(k,t+1))/(xCorr(k,t-1)+xCorr(k,t)),0.16);
		    	
        dt=[t-1, t, t+1, t+2];
        xdt=[t, t+1, t+2, t+3];
                        %func=@(x) x(1)*cosh(x(2)*(dt-T/2)) + x(3)*cos(pi*dt).*cosh(x(4)*(dt-T/2)) - xMeanCorr(xdt);
                        func=@(x) x(1)*(exp(-x(2)*t) - cos(pi*t).*exp(-x(2)*(T-t))) - ...
                   x(3)*(cos(pi*t).*exp(-x(4)*t) - exp(-x(4)*(T-t))) - xMeanCorr(xdt);
	        	[m,fval,info]=fsolve(func,x0);
                %m=[0,0,0,0];
                        xEMass(k,t)=m(2);
                        xEMass2(k,t)=m(4);
		end
	end

	clear xMeanEMass;
	xMeanEMass=mean(xEMass);

	clear xdEMass;
	%xdEMass=sqrt(diag(cov(xEMass)));
	xdEMass=std(xEMass,1);

	clear xMeanEMass2;
	xMeanEMass2=mean(xEMass2);

	clear xdEMass2;
	%xdEMass=sqrt(diag(cov(xEMass)));
	xdEMass2=std(xEMass2,1);

	corr_filename=strcat(operator{1},'_corr.',stream,'.dat');
	corr_file=fopen(corr_filename,'w');

	for t=1:T/2
		fprintf(corr_file,'%d %.6e %.6e\n',t,xMeanCorr(t),xdCorr(t));
end
fprintf(corr_file,'t Corr dCorr\n');

fclose(corr_file);

emass_filename=strcat(operator{1},'_emass.',stream,'.dat');
emass_file=fopen(emass_filename,'w');
for t=2:T/2-6
	fprintf(emass_file,'%d %.6e %.6e\n',t,xMeanEMass(t),xdEMass(t));
end
fprintf(emass_file,'t EMass dEMass\n');
fclose(emass_file);

emass2_filename=strcat(operator{1},'_emass2.',stream,'.dat');
emass2_file=fopen(emass2_filename,'w');
for t=2:T/2-6
	fprintf(emass2_file,'%d %.6e %.6e\n',t,xMeanEMass2(t),xdEMass2(t));
end
fprintf(emass2_file,'t EMass_2 dEMass_2\n');
fclose(emass2_file);

%for iBlockSize=[10,8,6,4,2]
%for iBlockSize=[10,8]
for iBlockSize=[Nsamp/iBlocks]
%for iBlockSize=[5]

	fprintf('bin size=%d\n',iBlockSize);

	Nsamp=Ndat/T;
	%	iBlockSize=10;
	%iBlockSize=2;
	%iBlockSize=4;
	%iBlocks=floor(Nsamp/iBlockSize);

	
	iStart=Nsamp-iBlocks*iBlockSize + 1;
	iEnd=Nsamp;



	clear BlockxCorr;
	BlockxCorr(1:iBlocks,1:T/2)=0;

	clear BlockxEMass;
	BlockxEMass(1:iBlocks,1:T/2)=0;



	clear BlockxEMass2;
	BlockxEMass2(1:iBlocks,1:T/2)=0;



	for i=1:iBlocks

		iMin=1+iBlockSize*(i-1);
		iMax=iMin+iBlockSize-1;
if iMin == iMax
BlockxCorr(i,:)=xCorr(i,:);
else
		BlockxCorr(i,:)=mean(xCorr(iMin:iMax,:));
end
        x0=[100, 0.4, 100, 0.4];
		for t=2:T/2-6
			%m=fzero(@(m)cosh(m*(T/2-(t+1)))/cosh(m*(T/2-t))-xCorr(k,t+1)/xCorr(k,t),0.16);
			%m=fzero(@(m) ( cosh(m*(T/2-(t+1))) + cosh(m*(T/2-t)) )/( cosh(m*(T/2-t))+cosh(m*(T/2-t+1)) )-...
			%(BlockxCorr(i,t)+BlockxCorr(i,t+1))/(BlockxCorr(i,t-1)+BlockxCorr(i,t)),0.16);
			    	
        dt=[t-1, t, t+1, t+2];
        xdt=[t, t+1, t+2, t+3];
                        %func=@(x) x(1)*cosh(x(2)*(dt-T/2)) + x(3)*cos(pi*dt).*cosh(x(4)*(dt-T/2)) - xMeanCorr(xdt);
                        func=@(x) x(1)*(exp(-x(2)*t) - cos(pi*t).*exp(-x(2)*(T-t))) - ...
                   x(3)*(cos(pi*t).*exp(-x(4)*t) - exp(-x(4)*(T-t))) - BlockxCorr(xdt);
	        	[m,fval,info]=fsolve(func,x0);		
                        %m=[0,0,0,0];
                        BlockxEMass(i,t)=m(2);
                        BlockxEMass2(i,t)=m(4);
		end

	end
	clear BlockxMeanCorr;
	clear BlockxdCorr;
	clear BlockxMeanEMass;
	clear BlockxdEMass;

	clear BlockxMeanEMass2;
	clear BlockxdEMass2;
	BlockxMeanCorr=mean(BlockxCorr);
	%BlockxdCorr=sqrt(diag(cov(BlockxCorr)));
	BlockxdCorr=std(BlockxCorr,1);
	BlockxMeanEMass=mean(BlockxEMass);
	%BlockxdEMass=sqrt(diag(cov(BlockxEMass)));
	BlockxdEMass=std(BlockxEMass,1);

	BlockxMeanEMass2=mean(BlockxEMass2);
	%BlockxdEMass=sqrt(diag(cov(BlockxEMass)));
	BlockxdEMass2=std(BlockxEMass2,1);

	bin_corr_filename=strcat(operator{1},'_corr.bin',int2str(iBlockSize*sampling_step),'.',stream,'.dat');
	bin_corr_file=fopen(bin_corr_filename,'w');

	for t=1:T/2
		fprintf(bin_corr_file,'%d %.6e %.6e\n',t,BlockxMeanCorr(t),BlockxdCorr(t));
end
fprintf(bin_corr_file,'t Corr dCorr\n');

fclose(corr_file);

bin_emass_filename=strcat(operator{1},'_emass.bin',int2str(iBlockSize*sampling_step),'.',stream,'.dat');
bin_emass_file=fopen(bin_emass_filename,'w');
for t=2:T/2-6
	fprintf(bin_emass_file,'%d %.6e %.6e\n',t,BlockxMeanEMass(t),BlockxdEMass(t));
end
fprintf(bin_emass_file,'t EMass dEMass\n');
fclose(bin_emass_file);



bin_emass2_filename=strcat(operator{1},'_emass2.bin',int2str(iBlockSize*sampling_step),'.',stream,'.dat');
bin_emass2_file=fopen(bin_emass2_filename,'w');
for t=2:T/2-6
	fprintf(bin_emass2_file,'%d %.6e %.6e\n',t,BlockxMeanEMass2(t),BlockxdEMass2(t));
end
fprintf(bin_emass2_file,'t EMass_2 dEMass_2\n');
fclose(bin_emass2_file);

%switch operator{1}
%  case {'C4RHO_RHO10','C4RHO_RHO20','C4RHO_RHO30'}
%Tmaxmin=38;
%Tmaxmax=40;
%  case {'CPION_SC'}
%Tmaxmin=42;
%Tmaxmax=42;

 % case {'CRHO_RHO1','CRHO_RHO2','CRHO_RHO3'}

%Tmaxmin=34;
%Tmaxmax=35;


 % case {'EOPION_SC','EPION_SC','NLPION_IJ'}
%Tmaxmin=44;
%Tmaxmax=44;
%otherwise

%end

%'C4RHO_RHO10','C4RHO_RHO20','C4RHO_RHO30'
%Tmaxmin=38;
%Tmaxmax=42;

%'CPION_SC'
%Tmaxmin=42;
%Tmaxmax=42;
%'CRHO_RHO1','CRHO_RHO2','CRHO_RHO3'
%Tmaxmin=34;
%Tmaxmax=35;

% 'EOPION_SC','EPION_SC','NLPION_IJ'
%Tmaxmin=44;
%Tmaxmax=44;


%Tmaxmin=Tminmax+5;
%Tmaxmin=40;

%Tmaxmin=47;
%Tmaxmax=47;

Tmaxmin=T/2-6;
Tmaxmax=T/2-4;




for Tmax=Tmaxmin:Tmaxmax
	printf('Tmax=%d\n',Tmax);
%Tminmin=Tmax-10;

%'C4RHO_RHO10','C4RHO_RHO20','C4RHO_RHO30'
Tminmin=Tmax-9;
Tminmax=Tmax-5;


%'CPION_SC'
%Tminmin=Tmax-10;
%Tminmax=Tmax-4;


%'CRHO_RHO1','CRHO_RHO2','CRHO_RHO3'
%Tminmin=Tmax-10;
%Tminmax=Tmax-4;


% 'EOPION_SC','EPION_SC','NLPION_IJ'
%Tminmin=Tmax-10;
%Tminmax=Tmax-4;

%Tminmin=37;
%Tminmax=37;

	clear mass;
	clear fpi;
	clear xmass;
	clear xfpi;
	mass(1:Tminmax-Tminmin+1,1:4)=0;
	xmass(1:Tminmax-Tminmin+1,1:5)=0;

	fpi(1:Tminmax-Tminmin+1,1:4)=0;
	xfpi(1:Tminmax-Tminmin+1,1:5)=0;
	for Tmin=Tminmin:Tminmax

		printf('Tmin=%d\n',Tmin);

		Trange=Tmax-Tmin+1;


		DoF=Trange-1;




		% We will fit on time slices from tmin to tmax



		clear tmpCorr;
		%tmpCorr(1:iEnd-iStart+1,1:Trange+1)=xCorr(iStart:iEnd,Tmin:Tmax+1);
		tmpCorr(1:iEnd-iStart+1,1:Trange+3)=xCorr(iStart:iEnd,Tmin-1:Tmax+2);
                
		%tmpCorr(:,:)=xCorr(iStart:iEnd,Tmin:Tmax+1);
		clear BlockCorr;
		%BlockCorr(1:iBlocks,1:Trange+1)=0;
		BlockCorr(1:iBlocks,1:Trange+3)=0;

		for i=1:iBlocks

			iMin=1+iBlockSize*(i-1);
			iMax=iMin+iBlockSize-1;
if iMin == iMax

			BlockCorr(i,:)=tmpCorr(i,:);
else
			BlockCorr(i,:)=mean(tmpCorr(iMin:iMax,:));
end
	end

	clear Corr;
	Corr=BlockCorr(:,:);

	Nsamp=iBlocks;

	% Folded Corr now has in a given column "i=t" the correlator after folding 
	% with Nsample rows; t=1,2,...T/2; t=T/2 is not folded

	% We prepare Nsample jackknifed correlators J1corr(1:Nsample-1,tmin:tmax,1:Nsample) 
	% from the original folded Corr in the range tmin to tmax; each J1corr labeled with
	% its last column index with 1,2,...Nsample will produce a jackknifed correlator
	% to estimate the covariance matrix

	% select J1corr(:,:,k) and calculate jackknifed Mpi estimate labeled by k
	clear JackMass;
	clear JackMass2;
	JackMass(1:Nsamp-1,1:Trange)=0;
	JackMass2(1:Nsamp-1,1:Trange)=0;

	clear J1Corr;
	clear J2Corr;
	clear avJ2Corr;
	clear CovMass;
	clear CovMass2;
	CovMass=zeros(Nsamp,Trange,Trange);
	CovMass2=zeros(Nsamp,Trange,Trange);
	clear MeanJackMass;
	clear MeanJackMass2;
	MeanJackMass(1:Nsamp,1:Trange)=0;
	MeanJackMass2(1:Nsamp,1:Trange)=0;
	clear iCovMass;
	clear iCovMass2;
	clear invCovM;
	clear invCovM2;
	clear JackMrho;
	clear JackMrho2;
	clear Resid;
	clear Resid2;

	clear V;
	V=zeros(Nsamp,Trange,Trange);
	clear D;
	clear V2;
	V2=zeros(Nsamp,Trange,Trange);
	clear D2;
	clear diagD;
	clear diagD2;
	diagD(1:Nsamp,1:Trange)=0;
	diagD2(1:Nsamp,1:Trange)=0;
	
	clear Mrho;
	clear Mrho2;
	Mrho(1:Nsamp)=0;
        Mrho2(1:Nsamp)=0;

	clear chi2;
	clear chi22;
	chi2(1:Nsamp)=0;
	chi22(1:Nsamp)=0;
%	clear DD;
%	DD(1:Nsamp,1:Trange)=0;

        x0=[100, 0.4, 100, 0.4];
	for k=1:Nsamp
		for i=1:Nsamp-1    
			J1Corr=Corr;
			J1Corr(k,:)=[];
			J2Corr=J1Corr;
			J2Corr(i,:)=[];

			avJ2Corr=mean(J2Corr);

			for dt=1:Trange

				t0=Tmin+dt-1;

				%x=fzero(@(x)cosh(x*(T/2-(t+1)))/cosh(x*(T/2-t))-avJ2Corr(dt+1)/avJ2Corr(dt),0.16);   
				%x=fzero(@(x)( cosh(x*(T/2-(t+1))) + cosh(x*(T/2-t)) )/( cosh(x*(T/2-t)) + cosh(x*(T/2-t+1)) )-...
				%( avJ2Corr(dt+1)+avJ2Corr(dt+2) )/( avJ2Corr(dt+1)+avJ2Corr(dt) ),0.16);   
        	                t=[t0-1, t0, t0+1 t0+2];
                                xdt=[dt, dt+1, dt+2, dt+3];
                              %  FitFunc=@(x) x(1)*cosh(x(2)*(t-T/2)) + x(3)*cos(pi*t).*cosh(x(4)*(t-T/2)) - avJ2Corr(xdt);
                        FitFunc=@(x) x(1)*(exp(-x(2)*t) - cos(pi*t).*exp(-x(2)*(T-t))) - ...
                   x(3)*(cos(pi*t).*exp(-x(4)*t) - exp(-x(4)*(T-t))) - avJ2Corr(xdt);
		                %x=fsolve(FitFunc,x0);
		                [x,fval,info]=fsolve(FitFunc,x0);

                                JackMass(i,dt)=x(2);
                                JackMass2(i,dt)=x(4);
                 %               JackMass(i,dt)
                  %              JackMass2(i,dt)
                        
                        end

		end

		%CovMass(k,:,:)=(Nsamp-2)*cov(JackMass);

		MeanJackMass(k,:)=mean(JackMass);
		clear tmpCovMass;
		tmpCovMass=(Nsamp-2)*(Nsamp-2)*cov(JackMass)/(Nsamp-1);
		CovMass(k,:,:)=tmpCovMass;
		[V(k,:,:),D]=eig(tmpCovMass);
        diagD(k,:)=diag(D)';
		iCovMass=inv(tmpCovMass);
		invCovM=iCovMass;
		xxsum=sum(sum(invCovM));

		JackMrho=sum(invCovM*MeanJackMass(k,:)')/xxsum;
		Mrho(k)=JackMrho;

		UnitVec=ones(Trange,1);
		Resid=JackMrho*UnitVec-MeanJackMass(k,:)';

		chi2(k)=Resid'*invCovM*Resid;
		chi2(k)=chi2(k)/DoF;

		MeanJackMass2(k,:)=mean(JackMass2);
		clear tmpCovMass2;
		tmpCovMass2=(Nsamp-2)*(Nsamp-2)*cov(JackMass2)/(Nsamp-1);
		CovMass2(k,:,:)=tmpCovMass2;
		[V2(k,:,:),D2]=eig(tmpCovMass2);
        diagD2(k,:)=diag(D2)';
		iCovMass2=inv(tmpCovMass2);
		invCovM2=iCovMass2;
		xxsum=sum(sum(invCovM2));

		JackMrho2=sum(invCovM2*MeanJackMass2(k,:)')/xxsum;
		Mrho2(k)=JackMrho2;

		UnitVec=ones(Trange,1);
		Resid2=JackMrho2*UnitVec-MeanJackMass2(k,:)';

		chi22(k)=Resid2'*invCovM2*Resid2;
		chi22(k)=chi22(k)/DoF;
	end
	
    clear EigErr;
    %EigErr=sqrt(Nsamp-1)*std(DD,1,1)'./mean(DD)';
    EigErr=sqrt(Nsamp-1)*std(diagD,1,1)'./mean(diagD)';
    
    clear EigErr2;
    EigErr2=sqrt(Nsamp-1)*std(diagD2,1,1)'./mean(diagD2)';
    %EigErr=sqrt(Nsamp-1)*std(diagD,0,1)'./mean(diagD)';

	clear lowest_err;
	lowest_err=1;

	clear tmp;
	tmp(1:5)=0;
	
	for Eigthreshold=1:10
	
		EigThreshold=Eigthreshold*0.1;

		skip = false;
		
	for k=1:Nsamp


		xinvEig=1./diagD(k,:)';

		clear xinvCovM;
		xinvCovM(1:Trange,1:Trange)=0;

		for indx=1:Trange  
			if(EigErr(indx)<EigThreshold)
				xinvCovM = xinvCovM + xinvEig(indx)*kron(V(k,:,indx),V(k,:,indx)');  
			end
		end

		xxsum=sum(sum(xinvCovM));

		if xxsum == 0
			skip=true;
			break;
		end
		
		xJackMrho=sum(xinvCovM*MeanJackMass(k,:)')/xxsum;

		xMrho(k)=xJackMrho;

		UnitVec=ones(Trange,1);
		xResid=xJackMrho*UnitVec-MeanJackMass(k,:)';

		xchi2(k)=xResid'*xinvCovM*xResid;
		xchi2(k)=xchi2(k)/DoF;

		

	end

		if skip == false

			clear tmpxmeanChi2;
			tmpxmeanChi2=mean(xchi2);
			
			if tmpxmeanChi2 >= 0 
			
				clear tmpxmass;
				clear tmpxdmass;
				clear tmpQ;
				clear ratio;
	
				tmpxmass = mean(xMrho);
				tmpxdmass = sqrt(Nsamp-1)*std(xMrho,1);
				tmpQ=1-gammainc(tmpxmeanChi2*DoF/2,DoF/2);
				ratio = tmpxdmass/tmpxmass;
		
				if ratio < lowest_err
					tmp(1)=EigThreshold;
					tmp(2)=tmpxmass;
					tmp(3)=tmpxdmass;
					tmp(4)=tmpxmeanChi2;
					tmp(5)=tmpQ;
					lowest_err = ratio;
				end
			end
		end
	end
	clear lowest_err2;
	lowest_err2=1;

	clear tmp2;
	tmp2(1:5)=0;
	
	for Eigthreshold2=1:10
	
		EigThreshold2=Eigthreshold2*0.1;

		skip2 = false;
		
	for k=1:Nsamp


		xinvEig2=1./diagD2(k,:)';

		clear xinvCov2;
		xinvCov2(1:Trange,1:Trange)=0;

		for indx=1:Trange  
			if(EigErr2(indx)<EigThreshold2)
				xinvCov2 = xinvCov2 + xinvEig2(indx)*kron(V2(k,:,indx),V2(k,:,indx)');  
			end
		end

		xxsum2=sum(sum(xinvCov2));

		if xxsum2 == 0
			skip2=true;
			break;
		end
		
		xJackMrho2=sum(xinvCov2*MeanJackMass2(k,:)')/xxsum2;

		xMrho2(k)=xJackMrho2;

		UnitVec=ones(Trange,1);
		xResid2=xJackMrho2*UnitVec-MeanJackMass2(k,:)';

		xchi22(k)=xResid2'*xinvCov2*xResid2;
		xchi22(k)=xchi22(k)/DoF;

		

	end

		if skip2 == false

			clear tmpxmeanChi22;
			tmpxmeanChi22=mean(xchi22);
			
			if tmpxmeanChi22 >= 0 
			
				clear tmpxmass2;
				clear tmpxdmass2;
				clear tmpQ2;
				clear ratio2;
	
				tmpxmass2 = mean(xMrho2);
				tmpxdmass2 = sqrt(Nsamp-1)*std(xMrho2,1);
				tmpQ2=1-gammainc(tmpxmeanChi22*DoF/2,DoF/2);
				ratio2 = tmpxdmass2/tmpxmass2;
		
				if ratio2 < lowest_err2
					tmp2(1)=EigThreshold2;
					tmp2(2)=tmpxmass2;
					tmp2(3)=tmpxdmass2;
					tmp2(4)=tmpxmeanChi22;
					tmp2(5)=tmpQ2;
					lowest_err2 = ratio2;
				end
			end
		end
	end


	%%

	%J0Mass=jackknife(struct("quantity",Mpi,"N",Nsamp));

	mass(Tmin-Tminmin+1,1)=mean(Mrho);
	%mass(Tmin-Tminmin+1,2)=sqrt(cov(Mpi));
	%mass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(Mpi,1);
	mass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(Mrho,1);
	meanChi2=mean(chi2);
	mass(Tmin-Tminmin+1,3)=meanChi2;
	%mass(Tmin-Tminmin+1,4)=sqrt(cov(chi2));
	mass(Tmin-Tminmin+1,4)=1-gammainc(meanChi2*DoF/2,DoF/2);


    %xmass(Tmin-Tminmin+1,1)=mean(xMpi);
	%xmass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(xMpi,1);
	%xmass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(xMpi);
	%xmeanChi2=mean(xchi2);
	%xmass(Tmin-Tminmin+1,3)=xmeanChi2;
	%xmass(Tmin-Tminmin+1,4)=1-gammainc(xmeanChi2*DoF/2,DoF/2);


 	xmass(Tmin-Tminmin+1,1)=tmp(2);
	xmass(Tmin-Tminmin+1,2)=tmp(3);
	xmass(Tmin-Tminmin+1,3)=tmp(4);
	xmass(Tmin-Tminmin+1,4)=tmp(5);
	xmass(Tmin-Tminmin+1,5)=tmp(1);



	mass2(Tmin-Tminmin+1,1)=mean(Mrho2);
	%mass(Tmin-Tminmin+1,2)=sqrt(cov(Mpi));
	%mass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(Mpi,1);
	mass2(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(Mrho2,1);
	meanChi22=mean(chi22);
	mass2(Tmin-Tminmin+1,3)=meanChi22;
	%mass(Tmin-Tminmin+1,4)=sqrt(cov(chi2));
	mass2(Tmin-Tminmin+1,4)=1-gammainc(meanChi22*DoF/2,DoF/2);


    %xmass(Tmin-Tminmin+1,1)=mean(xMpi);
	%xmass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(xMpi,1);
	%xmass(Tmin-Tminmin+1,2)=sqrt(Nsamp-1)*std(xMpi);
	%xmeanChi2=mean(xchi2);
	%xmass(Tmin-Tminmin+1,3)=xmeanChi2;
	%xmass(Tmin-Tminmin+1,4)=1-gammainc(xmeanChi2*DoF/2,DoF/2);


 	xmass2(Tmin-Tminmin+1,1)=tmp2(2);
	xmass2(Tmin-Tminmin+1,2)=tmp2(3);
	xmass2(Tmin-Tminmin+1,3)=tmp2(4);
	xmass2(Tmin-Tminmin+1,4)=tmp2(5);
	xmass2(Tmin-Tminmin+1,5)=tmp2(1);
end
%jack_mass_filename="jack_mass.dat";
%jack_mass_file=fopen(jack_mass_filename,"w");
%fprintf(jack_mass_file,"Tmin %d\n", Tmin);
%for i=1:Nsamp
%	fprintf(jack_mass_file,"%d %.6e\n",i,Mpi(i));
%endfor
%fprintf(jack_mass_file,"Jackknife_Number Mass\n");
%fclose(jack_mass_file);
printf('Mrho:\n');
mass_filename=strcat(strcat(operator{1}, '_mass.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
mass_file=fopen(mass_filename,'w');

for i=1:Tminmax-Tminmin+1
	printf('No PCA: %d %.6e %.6e %.6e %.6e\n', i+Tminmin-1, mass(i,1), mass(i,2), mass(i,3), mass(i,4));
	fprintf(mass_file,'%d %.6e %.6e %.6e %.6e\n', i+Tminmin-1, mass(i,1), mass(i,2), mass(i,3), mass(i,4));
end
fprintf(mass_file,'Tmin Mass dMass Chi2 Q');
fclose(mass_file);

xmass_filename=strcat(strcat(operator{1}, '_mass_PCA.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
xmass_file=fopen(xmass_filename,'w');


for i=1:Tminmax-Tminmin+1
	printf('PCA: %d %.6e %.6e %.6e %.6e %.6e\n', i+Tminmin-1, xmass(i,1), xmass(i,2), xmass(i,3), xmass(i,4),xmass(i,5));
	fprintf(xmass_file,'%d %.6e %.6e %.6e %.6e %.6e\n', i+Tminmin-1, xmass(i,1), xmass(i,2), xmass(i,3), xmass(i,4),xmass(i,5));
end
fprintf(xmass_file,'Tmin Mass dMass Chi2 Q EigThreshold');
fclose(xmass_file);


printf('Mrho2:\n');
mass2_filename=strcat(strcat(operator{1}, '_mass2.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
mass2_file=fopen(mass2_filename,'w');

for i=1:Tminmax-Tminmin+1
	printf('No PCA: %d %.6e %.6e %.6e %.6e\n', i+Tminmin-1, mass2(i,1), mass2(i,2), mass2(i,3),mass2(i,4));
	fprintf(mass2_file,'%d %.6e %.6e %.6e %.6e\n', i+Tminmin-1, mass2(i,1), mass2(i,2), mass2(i,3),mass2(i,4));
end
fprintf(mass2_file,'Tmin Mass_2 dMass_2 Chi2 Q');
fclose(mass2_file);

xmass2_filename=strcat(strcat(operator{1}, '_mass2_PCA.bin',int2str(iBlockSize*sampling_step),'.tmax', int2str(Tmax), '.',stream,'.dat'));
xmass2_file=fopen(xmass2_filename,'w');


for i=1:Tminmax-Tminmin+1
	printf('PCA: %d %.6e %.6e %.6e %.6e %.6e\n', i+Tminmin-1, xmass2(i,1), xmass2(i,2), xmass2(i,3), xmass2(i,4),xmass2(i,5));
	fprintf(xmass2_file,'%d %.6e %.6e %.6e %.6e %.6e\n', i+Tminmin-1, xmass2(i,1), xmass2(i,2), xmass2(i,3), xmass2(i,4),xmass2(i,5));
end
fprintf(xmass2_file,'Tmin Mass_2 dMass_2 Chi2 Q EigThreshold');
fclose(xmass2_file);



end
end
end




exit 



